Top-down and bottom-up: Studying the SMEFT beyond leading order in $1/\Lambda^2$

In order to assess the relevance of higher order terms in the Standard Model Effective Field Theory (SMEFT) expansion we consider four new physics models and their impact on the Drell Yan cross section. Of these four, one scalar model has no effect on Drell Yan, a model of fermions while appearing to generate a momentum expansion actually belongs to the vacuum expectation value expansion and so has a nominal effect on the process. The remaining two, a leptoquark and a Z' model exhibit a momentum expansion. After matching these models to dimension-ten we study how the inclusion of dimension-eight and dimension-ten operators in hypothetical effective field theory fits to the full ultraviolet models impacts fits. We do this both in the top-down approach, and in a very limited approximation to the bottom up approach of the SMEFT to infer the impact of a fully general fit to the SMEFT. We find that for the more weakly coupled models a strictly dimension-six fit is sufficient. In contrast when stronger interactions or lighter masses are considered the inclusion of dimension-eight operators becomes necessary. However, their Wilson coefficients perform the role of nuisance parameters with best fit values which can differ statistically from the theory prediction. In the most strongly coupled theories considered (which are already ruled out by data) the inclusion of dimension-ten operators allows for the measurement of dimension-eight operator coefficients consistent with theory predictions and the dimension-ten operator coefficients then behave as nuisance parameters. We also study the impact of the inclusion of partial next order results, such as dimension-six squared contributions, and find that in some cases they improve the convergence of the series while in others they hinder it.

==> anc/MatcheteU1Xformed_composite_markmix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    209191,       6550]
NotebookOptionsPosition[    205023,       6478]
NotebookOutlinePosition[    205565,       6498]
CellTagsIndexPosition[    205522,       6495]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.891765803589901*^9, 3.891765804260933*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"6fa064ff-ccd1-4bcd-b030-3bad5c15bbc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"15f2cdb1-441d-40f9-8067-7bcb1b2e45c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Load", " ", "Matchete"}], ",", " ", 
    RowBox[{
    "it", " ", "needs", " ", "to", " ", "already", " ", "be", " ", 
     "installed"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{"<<", "Matchete`"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.889764301723876*^9, 3.889764308165451*^9}, {
  3.895130614424478*^9, 3.895130618996462*^9}, {3.9239853250667753`*^9, 
  3.9239853253119926`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3860033f-fc01-4f2e-8ad7-669530391a4d"],

Cell[BoxData["\<\"Start 5/6, 13:55\"\>"], "Print",
 CellChangeTimes->{3.895130631159958*^9, 3.895218279656456*^9, 
  3.8952198491541977`*^9, 3.895223006894967*^9, 3.8964309745727*^9, 
  3.896761250757712*^9, 3.896851261141293*^9, 3.896858071312089*^9, 
  3.900758393939093*^9, 3.901012058633651*^9, 3.901609394625818*^9, 
  3.9162169510655317`*^9, 3.916297670159287*^9, 3.923985330338195*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"be4b5dd3-5fb4-420d-b339-d00b12469215"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{7}, "Spacer1"], 
   StyleBox[
    GraphicsBox[{
      Thickness[0.001364256480218281], 
      StyleBox[{
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{
          0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {
          0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {
          1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1,
           3, 3}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
           1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}}}, {{{72.93, 83.}, {26.633000000000003`, 
          82.977}, {-1.742, 81.805}, {0.082, 78.641}, {-0.188, 66.973}, {
          44.672000000000004`, 5.977000000000004}, {95.309, 
          2.4569999999999936`}, {223.895, -4.878999999999991}, {400.984, 
          15.824000000000012`}, {574.0619999999999, 22.507999999999996`}, {
          574.0619999999999, 74.629}, {426.60900000000004`, 75.59}, {
          191.24599999999998`, 83.055}, {72.93, 83.}}, {{79.766, 72.844}, {
          97.039, 72.844}, {107.301, 63.022999999999996`}, {
          119.85199999999999`, 72.844}, {138.23399999999998`, 72.844}, {
          134.766, 60.441}, {76.293, 60.441}}, {{162.82000000000002`, 
          72.844}, {181.42200000000003`, 72.844}, {184.08200000000002`, 
          60.441}, {152.18800000000002`, 60.441}}, {{204.531, 72.844}, {
          249.26999999999998`, 72.844}, {245.875, 60.586}, {
          196.70299999999997`, 60.586}}, {{266.84000000000003`, 72.844}, {
          300.801, 72.844}, {297.184, 60.441}, {252.961, 60.441}, {253.895, 
          63.59}, {255.617, 66.371}, {258.129, 68.781}, {260.93399999999997`, 
          71.488}, {263.83599999999996`, 72.844}, {266.84000000000003`, 
          72.844}}, {{307.96099999999996`, 72.844}, {325.754, 72.844}, {
          322.42999999999995`, 60.441}, {304.71099999999996`, 60.441}}, {{
          339.043, 72.844}, {356.83599999999996`, 72.844}, {
          353.58599999999996`, 60.441}, {335.57, 60.441}}, {{
          366.43399999999997`, 72.844}, {409.84000000000003`, 72.844}, {
          406.594, 60.441}, {358.457, 60.441}}, {{420.324, 72.844}, {465.062, 
          72.844}, {461.668, 60.586}, {412.5, 60.586}}, {{473.47999999999996`,
           72.844}, {516.891, 72.844}, {513.641, 60.441}, {465.508, 
          60.441}}, {{148.277, 55.715}, {185.11299999999997`, 55.715}, {
          192.35200000000003`, 21.976999999999997`}, {173.82000000000002`, 
          21.976999999999997`}, {168.797, 42.055}, {158.316, 42.055}, {
          143.477, 21.976999999999997`}, {105.67999999999999`, 
          21.976999999999997`}, {114.09400000000001`, 52.242000000000004`}, {
          101.617, 42.129000000000005`}, {91.281, 52.242000000000004`}, {
          82.71900000000001, 21.976999999999997`}, {65.664, 
          21.976999999999997`}, {75.039, 55.641}, {133.58200000000002`, 
          55.641}, {125.312, 26.401999999999994`}}, {{213.465, 55.641}, {
          230.148, 55.641}, {221.21499999999997`, 21.976999999999997`}, {
          204.309, 21.976999999999997`}}, CompressedData["
1:eJxTTMoPSmViYGAQBWIQLRuVYn3/boGDadwuT55L3g6djglPL3QUOGz7/PdK
xUpnh/J986X0uwscUq3v+/eGOzsobijKmNhb4HD4q0ZMP5OzA6/uprnv+wsc
Lijd/lm3yskhFmgM0/QCB82Y/kNfLZwg6pcWONhyXV9c8NbRQaj5wKmFu6Hm
HXd0mCzBEsanWgTng+WfFzq0id089/2yKcT+wgI4/yLInnv5cH7r68Adcpb5
Dhog+zIsHEDW2H7Kg8hPtnU47m3e6Xgnz0EA5E51e4j6q3kOlS/VDDnWODgs
cgX6FCj/qy5rT4mwk8PWE2X75t/Lc5hzRGFDUYSTwzeQwQ/zHLx4mLTbrzlB
/PksD+LuXmcHoC3BjwvzIepPeDsAAGmFoGg=
          "], {{303.01599999999996`, 55.641}, {352.10900000000004`, 55.641}, {
          342.953, 21.901999999999994`}, {325.09, 21.901999999999994`}, {
          330.402, 42.276999999999994`}, {317.484, 42.276999999999994`}, {
          311.801, 21.976999999999997`}, {293.71099999999996`, 
          21.976999999999997`}}, {{361.484, 55.641}, {405.043, 55.641}, {
          401.5, 42.202999999999996`}, {377.504, 42.202999999999996`}, {
          375.58599999999996`, 35.266}, {399.35900000000004`, 35.266}, {
          395.812, 21.976999999999997`}, {352.477, 21.976999999999997`}}, {{
          429.258, 55.641}, {445.941, 55.641}, {437.008, 
          21.976999999999997`}, {420.105, 21.976999999999997`}}, {{
          468.53099999999995`, 55.641}, {512.09, 55.641}, {508.547, 
          42.202999999999996`}, {484.555, 42.202999999999996`}, {482.633, 
          35.266}, {506.40599999999995`, 35.266}, {502.863, 
          21.976999999999997`}, {459.527, 21.976999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTnxbY19WJuDtP5dFTbFYAfdTXPfL+dpc7DccqJs
n3ywQ9aekskS81odtn3+e6VCMthhmnN3znPlVgeQsmPCwQ5RKdb3/c+3Oixy
Bar4YumQATLvbquDC1DZ75OmDp8u+SYJPGmF6Ltt4uBj3umY8LbVgQEEHIwd
gLp7p/9udQCqXvlRyNBBrvV14I5JbQ4vLijd/nnP0MGO6/rigq1tEPM0TR0O
f9WI6d/b5mABNOapgZkDiLrwtM2hd3qeULOBj0PFvvlS+o/aHIpBDnEPdBCI
APoEyAfbFxAE4V9rg7ozCOK/bVD9EsEO8iD7gfaB/SMT7PB46ewjCiuh5gHD
A+xeoPtCwBLBDsBQ8DZvboOEDzD8wObnIfjo4QsARrGtpA==
          "], {{579.16, 76.383}, {579.16, 20.5}, {579.0740000000001, 
          16.801000000000002`}, {594.875, 18.64800000000001}, {597.453, 
          20.5}, {600.195, 21.851999999999997`}, {601.328, 25.914}, {
          603.4689999999999, 26.016000000000005`}, {608.6840000000001, 
          25.617000000000004`}, {613.9730000000001, 25.311999999999998`}, {
          619.348, 25.077999999999996`}, {597.5980000000001, 76.191}, {591.02,
           76.234}, {584.707, 76.289}, {579.16, 76.383}}, {{672.4219999999999,
           76.289}, {661.8119999999999, 76.227}, {650.4730000000001, 76.18}, {
          639.125, 76.148}, {661.02, 24.699000000000005`}, {671.3159999999999,
           24.891}, {682.164, 25.246000000000002`}, {693.914, 25.781}}, {{
          601.6880000000001, 76.168}, {623.496, 24.909999999999997`}, {
          634.102, 24.531}, {645.141, 24.445}, {656.977, 
          24.617000000000004`}, {635.055, 76.137}, {623.535, 76.109}, {
          612.219, 76.117}, {601.6880000000001, 76.168}}}]}, {
        FaceForm[
         RGBColor[0., 0.31764699999999996`, 0.5921569999999999, 1.]]}, 
       StripOnInput -> False]}, ImageSize -> {733., 83.}, 
     PlotRange -> {{0., 733.}, {0., 83.}}, AspectRatio -> Automatic], 
    Magnification -> 0.5, StripOnInput -> False], 
   TemplateBox[{
     InterpretationBox[
      Cell[
      "v0.2.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"], 
      TextCell[
      "v0.2.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"]]}, "Row", 
    DisplayFunction -> (PaneBox[#, BaselinePosition -> Scaled[0.5]]& ), 
    InterpretationFunction -> (RowBox[{"Row", "[", 
       RowBox[{
         RowBox[{"{", #, "}"}], ",", 
         RowBox[{"BaselinePosition", "\[Rule]", 
           RowBox[{"Scaled", "[", "0.5`", "]"}]}]}], "]"}]& )]},
  "RowWithSeparator"]],
 CellMargins->{{70, 5}, {5, 5}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.923985330944736*^9},ExpressionUUID->"461e87d0-d194-4608-8fd0-\
bfcc17877414"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, \
Julie Pag\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Reference: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2212.04510\"", "https://arxiv.org/abs/2212.04510"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/matchete\"", 
     "https://gitlab.com/matchete/matchete"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, Julie Pag\
\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \n", "Reference: ", 
   Hyperlink["arXiv:2212.04510", "https://arxiv.org/abs/2212.04510"], "\n", 
   "Website: ", 
   Hyperlink[
   "https://gitlab.com/matchete/matchete", 
    "https://gitlab.com/matchete/matchete"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.895130631159958*^9, 3.895218279656456*^9, 
  3.8952198491541977`*^9, 3.895223006894967*^9, 3.8964309745727*^9, 
  3.896761250757712*^9, 3.896851261141293*^9, 3.896858071312089*^9, 
  3.900758393939093*^9, 3.901012058633651*^9, 3.901609394625818*^9, 
  3.9162169510655317`*^9, 3.916297670159287*^9, 3.923985330957292*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"35f2bf37-d322-4c7f-bc86-92ce7e7770a0"],

Cell[BoxData["\<\"Finished in: 0.0103143 minutes, at: 5/6, 13:55\"\>"], \
"Print",
 CellChangeTimes->{3.895130631159958*^9, 3.895218279656456*^9, 
  3.8952198491541977`*^9, 3.895223006894967*^9, 3.8964309745727*^9, 
  3.896761250757712*^9, 3.896851261141293*^9, 3.896858071312089*^9, 
  3.900758393939093*^9, 3.901012058633651*^9, 3.901609394625818*^9, 
  3.9162169510655317`*^9, 3.916297670159287*^9, 3.923985330959412*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"bec3f51d-9c4e-40c3-b4c5-fbd565069fca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Load", " ", "SM"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LSM", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LoadModel", "[", 
         RowBox[{"\"\<SM\>\"", ",", 
          RowBox[{"ModelParameters", "->", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\"\<\[Mu]\>\"", "->", "mH"}], ",", 
             RowBox[{"\"\<\[Lambda]\>\"", "->", "\[Lambda]h"}]}], "}"}]}]}], 
         "]"}], "/.", 
        RowBox[{
         RowBox[{"Coupling", "[", 
          RowBox[{"Ye", ",", 
           RowBox[{"{", 
            RowBox[{"i_", ",", "j_"}], "}"}], ",", "0"}], "]"}], "->", 
         "0"}]}], "/.", 
       RowBox[{
        RowBox[{"Coupling", "[", 
         RowBox[{"Yd", ",", 
          RowBox[{"{", 
           RowBox[{"i_", ",", "j_"}], "}"}], ",", "0"}], "]"}], "->", "0"}]}],
       "/.", 
      RowBox[{
       RowBox[{"Coupling", "[", 
        RowBox[{"Yu", ",", 
         RowBox[{"{", 
          RowBox[{"i_", ",", "j_"}], "}"}], ",", "0"}], "]"}], "->", 
       "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.889765273706664*^9, 3.889765305339346*^9}, {
  3.892025739045674*^9, 3.892025791447811*^9}, {3.8921022173659077`*^9, 
  3.8921022942201777`*^9}, {3.892102340793183*^9, 3.8921023410121393`*^9}, {
  3.89460860919423*^9, 3.89460862061997*^9}, {3.92398533249511*^9, 
  3.9239853359212637`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3aa3b67f-11e4-4609-93e1-075f89179a6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["B", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["G", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"A\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["W", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"I\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["H", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["mH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["e", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"p\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]},
           "Superscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["e", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["q", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["q", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["u", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["u", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["\[Lambda]h",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.889765306718423*^9, 3.89176585692157*^9, 3.8919171010964518`*^9, 
   3.891956929744111*^9, 3.8920255878458643`*^9, {3.892025736209133*^9, 
   3.892025791879413*^9}, 3.8921020148850513`*^9, {3.8921022286627693`*^9, 
   3.892102309622733*^9}, 3.892102342209053*^9, 3.8921027277198477`*^9, 
   3.892106045319469*^9, 3.89452554357685*^9, 3.894527977423449*^9, {
   3.894608611102014*^9, 3.8946086212261*^9}, 3.8946118382506847`*^9, 
   3.894612035477204*^9, 3.8946128718003263`*^9, 3.8946130791042204`*^9, 
   3.894620038161303*^9, 3.895123519600376*^9, 3.895130583682908*^9, 
   3.8951306334627523`*^9, 3.895218281961945*^9, 3.89521985189107*^9, 
   3.895223010753663*^9, 3.896430978491551*^9, 3.896761257932564*^9, 
   3.896851265408758*^9, 3.896858079083284*^9, 3.900758399728626*^9, 
   3.901012068633196*^9, 3.901609404798024*^9, 3.9162169571670027`*^9, 
   3.916297675865901*^9, 3.923985336619087*^9},
 CellLabel->
  "Out[7]//NiceForm=",ExpressionUUID->"436be29f-ca1f-485b-9ea7-1dc5f1fe1b2e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "define", " ", "some", " ", "new", " ", "fields"}], 
    ",", " ", "\[IndentingNewLine]", 
    RowBox[{"X", " ", "is", " ", "our", " ", "vector"}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"VH", " ", "is", " ", "a", " ", "composite", " ", "field", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "^"}], "\\", "dagger"}], " ", 
       RowBox[{"D_", "\\", "mu"}], " ", "H"}], ")"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"V\[Psi]", " ", "is", " ", "a", " ", "composite", " ", 
     RowBox[{
     "field", " ", "\\", "sum", " ", "\\", "bar", "\\", "psi", "\\", "gamma_",
       "\\", "mu", "\\", "psi"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"S", " ", "is", " ", "an", " ", "ancillary", " ", "field"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefineField", "[", 
    RowBox[{"X", ",", "Vector", ",", 
     RowBox[{"SelfConjugate", "->", "True"}], ",", 
     RowBox[{"Mass", "->", 
      RowBox[{"{", 
       RowBox[{"Heavy", ",", "M"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"DefineField", "[", 
    RowBox[{"V\[Psi]", ",", "Vector", ",", 
     RowBox[{"SelfConjugate", "->", "True"}], ",", 
     RowBox[{"Mass", "->", 
      RowBox[{"{", 
       RowBox[{"Light", ",", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"DefineField", "[", 
    RowBox[{"VH", ",", "Vector", ",", 
     RowBox[{"SelfConjugate", "->", "True"}], ",", 
     RowBox[{"Mass", "->", 
      RowBox[{"{", 
       RowBox[{"Light", ",", "0"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"DefineField", "[", 
    RowBox[{"S", ",", "Scalar", ",", 
     RowBox[{"SelfConjugate", "->", "True"}], ",", 
     RowBox[{"Mass", "->", 
      RowBox[{"{", 
       RowBox[{"Light", ",", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.889765315433791*^9, 3.889765331265377*^9}, {
  3.891765861556603*^9, 3.891765864058064*^9}, {3.895130587994951*^9, 
  3.8951306060037527`*^9}, {3.895130740875613*^9, 3.89513074644333*^9}, {
  3.895131212084983*^9, 3.8951312139190702`*^9}, {3.923985348377657*^9, 
  3.9239854155450773`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"56d82cb2-cbcd-428a-b5e2-444e5de4d608"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Various", " ", "coupling", " ", "constants", " ", "we", " ", "need"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DefineCoupling", "[", 
    RowBox[{"\[Beta]", ",", 
     RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"DefineCoupling", "[", 
    RowBox[{"g1", ",", 
     RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"DefineCoupling", "[", 
    RowBox[{"YH", ",", 
     RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"DefineCoupling", "[", 
    RowBox[{"Y\[Psi]", ",", 
     RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"DefineCoupling", "[", 
    RowBox[{"Yq", ",", 
     RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"DefineCoupling", "[", 
    RowBox[{"Yl", ",", 
     RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"DefineCoupling", "[", 
    RowBox[{"aa", ",", 
     RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"DefineCoupling", "[", 
    RowBox[{"bb", ",", 
     RowBox[{"SelfConjugate", "->", "True"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.889765336525005*^9, 3.889765375533357*^9}, {
  3.889765479198724*^9, 3.88976548929428*^9}, {3.891765874491601*^9, 
  3.891765879577978*^9}, {3.891765933456094*^9, 3.8917659489778833`*^9}, {
  3.894609667750676*^9, 3.894609671002027*^9}, {3.916297725002371*^9, 
  3.916297727976042*^9}, {3.9239854211097116`*^9, 3.9239854274094954`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"ff1b322a-c94c-4e17-b6b8-a5b5647b0c9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "get", " ", "the", " ", "free", " ", "Lagrangian", " ", "for", 
     " ", "all", " ", "the", " ", "new", " ", "fields", " ", "above"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"and", " ", "add", " ", "interactions"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
    "aa", " ", "and", " ", "bb", " ", "mark", " ", "the", " ", "terms", " ", 
     "in", " ", "the", " ", "UV", " ", "Lagrangian", " ", "that", " ", 
     "generate", " ", "the", " ", "vev", " ", "expansion"}], ",", " ", 
    RowBox[{
    "they", " ", "are", " ", "set", " ", "to", " ", "0", " ", "in", " ", 
     "the", " ", "article"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Lextra", "=", 
     RowBox[{
      RowBox[{"FreeLag", "[", 
       RowBox[{"X", ",", "V\[Psi]", ",", "VH", ",", "S"}], "]"}], "-", 
      RowBox[{
       RowBox[{"aa", "[", "]"}], " ", 
       RowBox[{"gY", "[", "]"}], 
       RowBox[{"\[Beta]", "[", "]"}], 
       RowBox[{
        RowBox[{"S", "[", "]"}], "^", "2"}], 
       RowBox[{"Field", "[", 
        RowBox[{"VH", ",", 
         RowBox[{"Vector", "[", 
          RowBox[{"Index", "[", 
           RowBox[{"mu", ",", "Lorentz"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], 
       RowBox[{"Field", "[", 
        RowBox[{"X", ",", 
         RowBox[{"Vector", "[", 
          RowBox[{"Index", "[", 
           RowBox[{"mu", ",", "Lorentz"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"bb", "[", "]"}], " ", 
       RowBox[{
        RowBox[{"gY", "[", "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{"YH", "[", "]"}], "^", "2"}], 
       RowBox[{
        RowBox[{"\[Beta]", "[", "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Field", "[", 
         RowBox[{"X", ",", 
          RowBox[{"Vector", "[", 
           RowBox[{"Index", "[", 
            RowBox[{"mu", ",", "Lorentz"}], "]"}], "]"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "^", "2"}], 
       RowBox[{"Bar", "[", 
        RowBox[{"Field", "[", 
         RowBox[{"H", ",", "Scalar", ",", 
          RowBox[{"{", 
           RowBox[{"Index", "[", 
            RowBox[{"jj", ",", 
             RowBox[{"SU2L", "[", "fund", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "]"}], 
       RowBox[{"Field", "[", 
        RowBox[{"H", ",", "Scalar", ",", 
         RowBox[{"{", 
          RowBox[{"Index", "[", 
           RowBox[{"jj", ",", 
            RowBox[{"SU2L", "[", "fund", "]"}]}], "]"}], "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"gY", "[", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "]"}], " ", 
       RowBox[{
        RowBox[{"S", "[", "]"}], "^", "2"}], 
       RowBox[{"Field", "[", 
        RowBox[{"X", ",", 
         RowBox[{"Vector", "[", 
          RowBox[{"Index", "[", 
           RowBox[{"mu", ",", "Lorentz"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}], 
       RowBox[{"Field", "[", 
        RowBox[{"V\[Psi]", ",", 
         RowBox[{"Vector", "[", 
          RowBox[{"Index", "[", 
           RowBox[{"mu", ",", "Lorentz"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.891765885740779*^9, 3.8917659051053243`*^9}, {
   3.891765953449024*^9, 3.891765966566782*^9}, {3.891766159815121*^9, 
   3.89176625654081*^9}, {3.891766337980384*^9, 3.891766363829438*^9}, 
   3.8917665568572493`*^9, {3.8917665910224953`*^9, 3.89176660625053*^9}, 
   3.89176680840021*^9, 3.894608630440116*^9, {3.894608743524538*^9, 
   3.894608771443103*^9}, {3.894609635748363*^9, 3.894609664959115*^9}, 
   3.895127527792641*^9, {3.8951302580909157`*^9, 3.895130279184153*^9}, {
   3.895130654750145*^9, 3.895130717310294*^9}, {3.895130753202126*^9, 
   3.895130785795163*^9}, {3.895130837501259*^9, 3.895130868327986*^9}, {
   3.8951309038110943`*^9, 3.895130908504709*^9}, {3.895130960977531*^9, 
   3.895131020029874*^9}, {3.8951312214538*^9, 3.895131232597604*^9}, {
   3.895131363315103*^9, 3.895131376209111*^9}, {3.895131410773917*^9, 
   3.895131434747773*^9}, {3.895219020771665*^9, 3.895219025472437*^9}, {
   3.916297704889314*^9, 3.916297732168572*^9}, {3.923985432291389*^9, 
   3.923985448323187*^9}, {3.923985565869594*^9, 3.9239855845858917`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"20e6ef98-2ed8-4e6c-b130-c6a372f0a433"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["VH", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["X", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      StyleBox[
       RowBox[{"(", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TagBox[
              FormBox["S", StandardForm], StandardForm, Editable -> True]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm], ")"}],
       SpanSymmetric->False],
      StandardForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["M",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["X", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["gY",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["\[Beta]",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["S",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], "2"], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["VH", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"mu\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["X", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"mu\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["gY",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["\[Beta]",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["S",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], "2"], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"mu\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["X", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"mu\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["X", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"mu\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.891765895249199*^9, 3.8917659949862533`*^9, 3.8917661827767067`*^9, {
   3.891766215817616*^9, 3.891766219169261*^9}, {3.891766339770295*^9, 
   3.891766364120601*^9}, 3.891766558246108*^9, 3.891766607301222*^9, 
   3.891766809390964*^9, 3.891917102128441*^9, 3.891956930676861*^9, 
   3.8920255883054447`*^9, 3.892102015321093*^9, 3.892102346960954*^9, 
   3.89210272803973*^9, 3.8921060456528463`*^9, 3.894525543996319*^9, 
   3.8945279825146937`*^9, {3.894608626707297*^9, 3.894608631394574*^9}, 
   3.894608772001944*^9, 3.894609636962457*^9, 3.894609672896052*^9, 
   3.894611838707499*^9, 3.894612036126462*^9, 3.894612872554659*^9, 
   3.894613079574514*^9, 3.894620039860032*^9, 3.8946200944580927`*^9, 
   3.895123519959566*^9, 3.895127528884728*^9, {3.8951302636418657`*^9, 
   3.89513028152186*^9}, {3.895130694345565*^9, 3.895130717730769*^9}, {
   3.895130762124399*^9, 3.895130792587886*^9}, {3.895130858816477*^9, 
   3.895130868746526*^9}, 3.895130911256811*^9, {3.895130961512449*^9, 
   3.895131020727234*^9}, 3.89513123312223*^9, 3.895131378061009*^9, 
   3.895131435628883*^9, 3.895218284269425*^9, 3.895219026543594*^9, 
   3.8952198525917473`*^9, 3.895223011535494*^9, 3.896430979155723*^9, 
   3.896761258813052*^9, 3.896851266195871*^9, 3.896858079893768*^9, 
   3.9007584024991703`*^9, 3.901012069485804*^9, 3.916216958888687*^9, 
   3.916297677529183*^9, {3.9162977198872013`*^9, 3.916297735239046*^9}, 
   3.92398545014156*^9, 3.923985585786685*^9},
 CellLabel->
  "Out[44]//NiceForm=",ExpressionUUID->"9f89afaf-0ec4-404c-8752-56d82cbd0170"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "full", " ", "Lagrangian", " ", "is", " ", "the", " ", "SM"}],
     " ", "+", " ", "Lextra"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LUV", "=", 
     RowBox[{"LSM", "+", "Lextra"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.891766350967551*^9, 3.891766355671905*^9}, {
  3.891766515777714*^9, 3.891766518991856*^9}, {3.892025708877018*^9, 
  3.892025711804688*^9}, {3.892025798909754*^9, 3.8920258026134987`*^9}, {
  3.923985453065077*^9, 3.9239854613368263`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ce01cf6b-db25-40e1-8637-1dc2d965ea59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["B", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["G", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"A\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["VH", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["W", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"I\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["X", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["H", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["mH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      StyleBox[
       RowBox[{"(", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TagBox[
              FormBox["S", StandardForm], StandardForm, Editable -> True]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm], ")"}],
       SpanSymmetric->False],
      StandardForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["e", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"p\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]},
           "Superscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["e", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["q", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["q", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["u", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["u", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["M",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["X", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["\[Lambda]h",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["gY",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["\[Beta]",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["S",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], "2"], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["VH", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"mu\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["X", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"mu\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["gY",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["\[Beta]",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["S",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], "2"], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"mu\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["X", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"mu\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["X", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"mu\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.8920258029199533`*^9, 3.892102015508104*^9, 3.892102348579403*^9, 
   3.892102730507716*^9, 3.892106045804482*^9, 3.894527984256588*^9, 
   3.894608775255851*^9, 3.89460958581713*^9, 3.894609675184361*^9, 
   3.894611840987835*^9, 3.894612037142427*^9, 3.894612877171132*^9, 
   3.894613079816298*^9, 3.894620096297257*^9, 3.895123522701461*^9, 
   3.8951275313165216`*^9, {3.895130265940858*^9, 3.895130287056616*^9}, 
   3.895130720373164*^9, {3.895130775086381*^9, 3.895130797025077*^9}, 
   3.895130914746792*^9, {3.895130962608909*^9, 3.8951310219933376`*^9}, 
   3.8951312357666*^9, 3.895131382461857*^9, 3.895131438784359*^9, 
   3.895218285007773*^9, 3.8952190287997413`*^9, 3.895219852856356*^9, 
   3.895223011781128*^9, 3.896430979396617*^9, 3.896761259812661*^9, 
   3.896851266589905*^9, 3.896858080967508*^9, 3.900758404531054*^9, 
   3.901012069819417*^9, 3.916216959631247*^9, 3.916297738518502*^9, 
   3.923985461708082*^9},
 CellLabel->
  "Out[23]//NiceForm=",ExpressionUUID->"ef5d0052-4e4c-4ede-be6b-66d90f3a9483"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Matchete", " ", "consistency", " ", "checks", " ", "of", " ", "our", " ", 
    "Lagrangian"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CheckLagrangian", "[", "LUV", "]"}]}]], "Input",
 CellChangeTimes->{{3.894613077828001*^9, 3.894613078639497*^9}, {
  3.923985466257347*^9, 3.92398547707332*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"bcf73863-c9f9-49ce-9dce-48797bf62d63"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.891766521623259*^9, 3.891766564391212*^9, 3.8917666137054577`*^9, 
   3.891766814913219*^9, 3.89191711427453*^9, 3.8919569326442423`*^9, 
   3.892025591946241*^9, 3.892025805812605*^9, 3.89210201632753*^9, 
   3.89210235067234*^9, 3.89210604626628*^9, 3.894527987063036*^9, 
   3.894608777652124*^9, 3.894609588195902*^9, 3.894609677306093*^9, 
   3.894611842926769*^9, 3.894612038630299*^9, 3.894612880343722*^9, 
   3.894613080519411*^9, 3.894620099323075*^9, 3.895123525715271*^9, 
   3.8951275339726954`*^9, {3.895130267871136*^9, 3.8951302883258247`*^9}, 
   3.8951307234234138`*^9, {3.89513077756358*^9, 3.8951308063304653`*^9}, 
   3.895130917183103*^9, {3.895130964544845*^9, 3.895131023894083*^9}, 
   3.8951312387537827`*^9, 3.895131384956031*^9, 3.895131441156069*^9, 
   3.895218287955812*^9, 3.8952190308391643`*^9, 3.895219854229514*^9, 
   3.895223015481429*^9, 3.896430980487948*^9, 3.896761263505083*^9, 
   3.896851273524064*^9, 3.89685808333806*^9, 3.900758407430599*^9, 
   3.90101207095995*^9, 3.916216962564709*^9, 3.9162977466912*^9, 
   3.923985478061378*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"24cc9f5d-f85f-4387-a67d-e73837b54d27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Derivatives", " ", "of", " ", "the", " ", "scalar", " ", "S", " ", "are",
      " ", "set", " ", "to", " ", "zero"}], ",", " ", 
    RowBox[{
    "the", " ", "field", " ", "itself", " ", "is", " ", "set", " ", "to", " ",
      "1"}], ",", " ", 
    RowBox[{
    "this", " ", "allows", " ", "us", " ", "to", " ", "use", " ", "the", " ", 
     "composite", " ", "fields", " ", "instead", " ", "of", " ", "the", " ", 
     "full", " ", "depence", " ", "and", " ", "simplify", " ", "the", " ", 
     "calculation"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Sreduce", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Field", "[", 
         RowBox[{"S", ",", "Scalar", ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "i__", "}"}]}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"Field", "[", 
         RowBox[{"S", ",", "Scalar", ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}], "->", "1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT6", "=", 
     RowBox[{"Match", "[", 
      RowBox[{"LUV", ",", 
       RowBox[{"LoopOrder", "->", "0"}], ",", 
       RowBox[{"EFTOrder", "->", "6"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"%", "-", "LSM"}], ")"}], "/.", "Sreduce"}], "//", 
    "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.891766633509411*^9, 3.891766664229727*^9}, 
   3.891766705817547*^9, {3.895131107854431*^9, 3.895131149559771*^9}, 
   3.8951312924851108`*^9, 3.895131390331027*^9, {3.895131465709735*^9, 
   3.895131482607131*^9}, {3.923985481370974*^9, 3.9239855138898993`*^9}, {
   3.92398569335212*^9, 3.923985720096977*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"0f13581f-36aa-426c-808a-f750abe57d44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["VH", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["aa",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["VH", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["VH", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{{3.891766627598599*^9, 3.891766665872746*^9}, 
   3.89176670663065*^9, 3.8917668169969893`*^9, 3.891917117538837*^9, 
   3.891956937023839*^9, 3.892025595589959*^9, 3.892025807873894*^9, 
   3.892102021223875*^9, 3.892102352605037*^9, 3.892106046995871*^9, 
   3.894527988601428*^9, 3.894609593110982*^9, 3.894609679522098*^9, 
   3.894611844565208*^9, 3.894612039940518*^9, 3.894612883454657*^9, 
   3.894613081702228*^9, 3.89462010349711*^9, 3.895123527364733*^9, 
   3.895127535742572*^9, {3.895130269621593*^9, 3.895130289871515*^9}, {
   3.895131093440929*^9, 3.89513110825596*^9}, {3.895131146463385*^9, 
   3.8951311499753733`*^9}, 3.89513124084461*^9, 3.895131292858781*^9, {
   3.895131387420213*^9, 3.8951313906886053`*^9}, 3.895131442700747*^9, 
   3.895131483881352*^9, 3.895218289079925*^9, 3.895219032905023*^9, 
   3.895219855248003*^9, 3.8952230173215714`*^9, 3.896430982120404*^9, 
   3.8967612653996983`*^9, 3.896851275942367*^9, 3.896858085925961*^9, 
   3.900758410967489*^9, 3.9010120721564717`*^9, 3.916216964397122*^9, 
   3.916297749720284*^9, 3.923985514705204*^9, {3.9239857101836033`*^9, 
   3.923985721646954*^9}},
 CellLabel->
  "Out[50]//NiceForm=",ExpressionUUID->"c237b6ef-24a2-488f-a3d2-8abe7a86e4a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "D6", " ", "Lagrangian"}], ",", "\[IndentingNewLine]", 
    RowBox[{
    "notice", " ", "terms", " ", "with", " ", "aa", " ", "belong", " ", "to", 
     " ", "the", " ", "vev", " ", "expansion"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GreensSimplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LEFT6", "-", "LSM"}], ")"}], "/.", "Sreduce"}], "]"}], "//", 
     "HcSimplify"}], "//", "NiceForm"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.891956936692745*^9, 3.8919569572415543`*^9}, {
   3.894528012260707*^9, 3.894528013898468*^9}, {3.895131263785231*^9, 
   3.895131265868885*^9}, {3.895131487842191*^9, 3.895131488106085*^9}, {
   3.9239855200509663`*^9, 3.92398552489765*^9}, 3.923985726536271*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"feab5bee-f0af-4d64-b32d-4b442ee62056"],

Cell[BoxData["\<\"Start 5/6, 14:02\"\>"], "Print",
 CellChangeTimes->{
  3.891956959156571*^9, 3.892025599019356*^9, 3.892025811957765*^9, 
   3.892102029085359*^9, 3.892102355389452*^9, 3.892106048675625*^9, {
   3.894528001625743*^9, 3.894528014267283*^9}, 3.8946097049033403`*^9, 
   3.894612040630949*^9, 3.894612892126601*^9, 3.894613082858432*^9, 
   3.8946201038160973`*^9, 3.895127542452861*^9, 3.895130294435985*^9, {
   3.895131251175548*^9, 3.895131266791446*^9}, 3.895131449847122*^9, 
   3.895131488815167*^9, 3.895219034576953*^9, 3.895219855560687*^9, 
   3.895223017503837*^9, 3.89676126668709*^9, 3.896851276300454*^9, 
   3.8968580895515947`*^9, 3.900758419506535*^9, 3.9010120750528584`*^9, 
   3.916216965878446*^9, 3.916297760625372*^9, 3.923985525929779*^9, 
   3.923985728695665*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"505ee20b-2fbe-499d-8da7-ea82d5d24666"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["VH", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["aa",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["VH", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["VH", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.891956959266103*^9, 3.8920255991245313`*^9, 3.892025811968445*^9, 
   3.892102029167166*^9, 3.892102355495088*^9, 3.8921060487577*^9, {
   3.89452800182255*^9, 3.894528014376251*^9}, 3.894609705485358*^9, 
   3.894612041207226*^9, 3.894612892666232*^9, 3.8946130833934107`*^9, 
   3.894620104417212*^9, 3.89512754278195*^9, 3.8951302953505898`*^9, {
   3.895131251847909*^9, 3.895131267063278*^9}, 3.895131449909021*^9, 
   3.8951314888761177`*^9, 3.8952190358113728`*^9, 3.895219855636366*^9, 
   3.895223017554491*^9, 3.896761266852509*^9, 3.8968512764585667`*^9, 
   3.896858089661932*^9, 3.900758419567505*^9, 3.901012075134382*^9, 
   3.916216966029151*^9, 3.916297760724876*^9, 3.923985525948846*^9, 
   3.9239857287089767`*^9},
 CellLabel->
  "Out[52]//NiceForm=",ExpressionUUID->"7281414b-74d9-46ff-894d-e8e2a715d7a5"],

Cell[BoxData["\<\"Finished in: 0.000293583 minutes, at: 5/6, 14:02\"\>"], \
"Print",
 CellChangeTimes->{
  3.891956959156571*^9, 3.892025599019356*^9, 3.892025811957765*^9, 
   3.892102029085359*^9, 3.892102355389452*^9, 3.892106048675625*^9, {
   3.894528001625743*^9, 3.894528014267283*^9}, 3.8946097049033403`*^9, 
   3.894612040630949*^9, 3.894612892126601*^9, 3.894613082858432*^9, 
   3.8946201038160973`*^9, 3.895127542452861*^9, 3.895130294435985*^9, {
   3.895131251175548*^9, 3.895131266791446*^9}, 3.895131449847122*^9, 
   3.895131488815167*^9, 3.895219034576953*^9, 3.895219855560687*^9, 
   3.895223017503837*^9, 3.89676126668709*^9, 3.896851276300454*^9, 
   3.8968580895515947`*^9, 3.900758419506535*^9, 3.9010120750528584`*^9, 
   3.916216965878446*^9, 3.916297760625372*^9, 3.923985525929779*^9, 
   3.92398572871213*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"4ca21a1b-1295-40a6-9a8f-d18f6026a140"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "D8", " ", "Lagrangian", " ", "divided", " ", "based", " ", 
     "on", " ", "how", " ", "many", " ", "fermion", " ", "bilinears", " ", 
     "there", " ", "are"}], ",", "\[IndentingNewLine]", 
    RowBox[{"notice", " ", "terms", " ", "with", " ", "aa", " ", 
     RowBox[{"and", "/", "or"}], " ", "bb", " ", "belong", " ", "to", " ", 
     "the", " ", "vev", " ", "expansion"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT8", "=", 
     RowBox[{"Match", "[", 
      RowBox[{"LUV", ",", 
       RowBox[{"LoopOrder", "->", "0"}], ",", 
       RowBox[{"EFTOrder", "->", "8"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT8red", "=", 
     RowBox[{"(", 
      RowBox[{"%", "-", "LEFT6"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//", "NiceForm"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT8bos", "=", 
     RowBox[{
      RowBox[{"LEFT8red", "/.", 
       RowBox[{
        RowBox[{"Field", "[", 
         RowBox[{"V\[Psi]", ",", "i__", ",", "j__"}], "]"}], "->", 
        RowBox[{
         RowBox[{"fcount", "^", "2"}], " ", 
         RowBox[{"Field", "[", 
          RowBox[{"V\[Psi]", ",", "i", ",", "j"}], "]"}]}]}]}], "/.", 
      RowBox[{"fcount", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", "Sreduce"}], "//", "NiceForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT8ferm", "=", 
     RowBox[{"LEFT8red", "-", "LEFT8bos"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT8ferm2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"LEFT8ferm", "/.", 
        RowBox[{
         RowBox[{"Field", "[", 
          RowBox[{"V\[Psi]", ",", "i__", ",", "j__"}], "]"}], "->", 
         RowBox[{
          RowBox[{"fcount", "^", "2"}], " ", 
          RowBox[{"Field", "[", 
           RowBox[{"V\[Psi]", ",", "i", ",", "j"}], "]"}]}]}]}], "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fcount", "^", "ii"}], "->", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "3", ",", "10"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"fcount", "->", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LEFT8ferm2", "/.", "Sreduce"}], "//", "CollectOperators"}], "//",
     "NiceForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT8ferm4", "=", 
     RowBox[{"LEFT8ferm", "-", "LEFT8ferm2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LEFT8ferm4", "/.", "Sreduce"}], "/.", 
     RowBox[{"fcount", "->", "1"}]}], "//", "NiceForm"}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.891766710684453*^9, 3.891766717396481*^9}, 
   3.892102739708329*^9, 3.8945280438486977`*^9, {3.894609792971491*^9, 
   3.894609914123373*^9}, {3.8946107082880783`*^9, 3.894610710746909*^9}, 
   3.894614139111783*^9, {3.894691745597279*^9, 3.894691747471859*^9}, 
   3.894692377034094*^9, {3.894701888622418*^9, 3.894701933442944*^9}, {
   3.8947020654600153`*^9, 3.894702070262306*^9}, {3.894702484219321*^9, 
   3.894702493461998*^9}, {3.894702563972724*^9, 3.8947025751535587`*^9}, {
   3.89470297526781*^9, 3.894702975908361*^9}, {3.894703144114748*^9, 
   3.894703146094013*^9}, 3.895127556738487*^9, {3.895131492855432*^9, 
   3.895131505801425*^9}, {3.8951315367582617`*^9, 3.895131617638393*^9}, 
   3.895131659035693*^9, {3.895131734337859*^9, 3.895131735533903*^9}, {
   3.9010127881315207`*^9, 3.9010127951488247`*^9}, {3.923985537475026*^9, 
   3.923985555492169*^9}, {3.923985735211474*^9, 3.9239857397742033`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"fb8db954-ed39-4b65-b248-7be8562f792a"],

Cell[BoxData["\<\"Start 5/6, 14:02\"\>"], "Print",
 CellChangeTimes->{
  3.894702494622148*^9, 3.894702575975292*^9, 3.894702977522539*^9, 
   3.894703151896784*^9, 3.8951275581469603`*^9, 3.895130296859713*^9, 
   3.895131506531979*^9, {3.895131595030572*^9, 3.895131624288643*^9}, 
   3.89513165937995*^9, 3.895218291118598*^9, 3.895219040207977*^9, 
   3.895219857224411*^9, 3.895223017745325*^9, 3.896431005312717*^9, 
   3.896761268969274*^9, 3.8968512768074207`*^9, 3.896858095954158*^9, 
   3.900758422647017*^9, 3.901012076240878*^9, 3.901013113214644*^9, 
   3.916216968918121*^9, 3.916297836247552*^9, 3.9239855567418413`*^9, 
   3.923985744716625*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"b360b56c-2bc8-463d-b058-a27d6621704d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "2"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["gY",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     FractionBox[
      FormBox["1",
       StandardForm], 
      SuperscriptBox[
       FormBox[
        TagBox[
         FormBox["M",
          StandardForm],
         StandardForm,
         Editable->True],
        Matchete`NiceForm], 
       FormBox["4",
        StandardForm]]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["\[Beta]",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["aa",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       StyleBox[
        RowBox[{"(", 
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox["VH", StandardForm], StandardForm, Editable -> True], 
                StyleBox[
                 TemplateBox[{
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                 12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
               SuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm], ")"}],
        SpanSymmetric->False],
       StandardForm], "2"]}],
    StandardForm]}], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["aa",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["VH", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["VH", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["aa",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["VH", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.8946141399178267`*^9, 3.894620113828665*^9, 3.8946923088869967`*^9, 
   3.894692378420833*^9, 3.894701934350219*^9, 3.894702071947978*^9, 
   3.89470249466081*^9, 3.894702590552724*^9, 3.894702995695164*^9, 
   3.894703153535735*^9, 3.8951275622278852`*^9, 3.895130301221138*^9, 
   3.895131511144709*^9, {3.895131595197977*^9, 3.895131624296467*^9}, 
   3.895131659388176*^9, 3.895218296176722*^9, 3.895219045433989*^9, 
   3.895219862127925*^9, 3.8952230260773153`*^9, 3.896431010060163*^9, 
   3.896761276242477*^9, 3.896851285132531*^9, 3.89685810441007*^9, 
   3.900758428057289*^9, 3.901012082296979*^9, 3.901013113283724*^9, 
   3.91621697503911*^9, 3.91629784231229*^9, 3.9239855568204823`*^9, 
   3.923985744718298*^9},
 CellLabel->
  "Out[59]//NiceForm=",ExpressionUUID->"f90c0bfa-666f-4d4d-9007-58f114c190fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      TagBox[
       FormBox["aa",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["gY",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     FractionBox[
      FormBox["1",
       StandardForm], 
      SuperscriptBox[
       FormBox[
        TagBox[
         FormBox["M",
          StandardForm],
         StandardForm,
         Editable->True],
        Matchete`NiceForm], 
       FormBox["4",
        StandardForm]]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["\[Beta]",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          TemplateBox[{
            TagBox[
             FormBox["VH", StandardForm], StandardForm, Editable -> True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          TemplateBox[{
            TagBox[
             FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm]}],
    StandardForm]}], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["VH", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["VH", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.8946141399178267`*^9, 3.894620113828665*^9, 3.8946923088869967`*^9, 
   3.894692378420833*^9, 3.894701934350219*^9, 3.894702071947978*^9, 
   3.89470249466081*^9, 3.894702590552724*^9, 3.894702995695164*^9, 
   3.894703153535735*^9, 3.8951275622278852`*^9, 3.895130301221138*^9, 
   3.895131511144709*^9, {3.895131595197977*^9, 3.895131624296467*^9}, 
   3.895131659388176*^9, 3.895218296176722*^9, 3.895219045433989*^9, 
   3.895219862127925*^9, 3.8952230260773153`*^9, 3.896431010060163*^9, 
   3.896761276242477*^9, 3.896851285132531*^9, 3.89685810441007*^9, 
   3.900758428057289*^9, 3.901012082296979*^9, 3.901013113283724*^9, 
   3.91621697503911*^9, 3.91629784231229*^9, 3.9239855568204823`*^9, 
   3.9239857447401237`*^9},
 CellLabel->
  "Out[62]//NiceForm=",ExpressionUUID->"bf9f1e17-1794-4235-9d54-c788e5cb6cc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "2"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["gY",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     FractionBox[
      FormBox["1",
       StandardForm], 
      SuperscriptBox[
       FormBox[
        TagBox[
         FormBox["M",
          StandardForm],
         StandardForm,
         Editable->True],
        Matchete`NiceForm], 
       FormBox["4",
        StandardForm]]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["\[Beta]",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       StyleBox[
        RowBox[{"(", 
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> 
                 True], 
                StyleBox[
                 TemplateBox[{
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                 12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
               SuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm], ")"}],
        SpanSymmetric->False],
       StandardForm], "2"]}],
    StandardForm]}], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.8946141399178267`*^9, 3.894620113828665*^9, 3.8946923088869967`*^9, 
   3.894692378420833*^9, 3.894701934350219*^9, 3.894702071947978*^9, 
   3.89470249466081*^9, 3.894702590552724*^9, 3.894702995695164*^9, 
   3.894703153535735*^9, 3.8951275622278852`*^9, 3.895130301221138*^9, 
   3.895131511144709*^9, {3.895131595197977*^9, 3.895131624296467*^9}, 
   3.895131659388176*^9, 3.895218296176722*^9, 3.895219045433989*^9, 
   3.895219862127925*^9, 3.8952230260773153`*^9, 3.896431010060163*^9, 
   3.896761276242477*^9, 3.896851285132531*^9, 3.89685810441007*^9, 
   3.900758428057289*^9, 3.901012082296979*^9, 3.901013113283724*^9, 
   3.91621697503911*^9, 3.91629784231229*^9, 3.9239855568204823`*^9, 
   3.923985744745123*^9},
 CellLabel->
  "Out[64]//NiceForm=",ExpressionUUID->"5fa04b0a-74d0-4538-8e6d-9581cb628819"],

Cell[BoxData["\<\"Finished in: 0.00040885 minutes, at: 5/6, 14:02\"\>"], \
"Print",
 CellChangeTimes->{
  3.894702494622148*^9, 3.894702575975292*^9, 3.894702977522539*^9, 
   3.894703151896784*^9, 3.8951275581469603`*^9, 3.895130296859713*^9, 
   3.895131506531979*^9, {3.895131595030572*^9, 3.895131624288643*^9}, 
   3.89513165937995*^9, 3.895218291118598*^9, 3.895219040207977*^9, 
   3.895219857224411*^9, 3.895223017745325*^9, 3.896431005312717*^9, 
   3.896761268969274*^9, 3.8968512768074207`*^9, 3.896858095954158*^9, 
   3.900758422647017*^9, 3.901012076240878*^9, 3.901013113214644*^9, 
   3.916216968918121*^9, 3.916297836247552*^9, 3.9239855567418413`*^9, 
   3.923985744749064*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"0edab027-2b1e-4991-a606-a6ff9221c71c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Repeat", " ", "for", " ", "dimension"}], "-", "ten"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT10", "=", 
     RowBox[{"Match", "[", 
      RowBox[{"LUV", ",", 
       RowBox[{"LoopOrder", "->", "0"}], ",", 
       RowBox[{"EFTOrder", "->", "10"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT10red", "=", 
     RowBox[{"(", 
      RowBox[{"LEFT10", "-", "LEFT8"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//", "NiceForm"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT10bos", "=", 
     RowBox[{
      RowBox[{"LEFT10red", "/.", 
       RowBox[{
        RowBox[{"Field", "[", 
         RowBox[{"V\[Psi]", ",", "i__", ",", "j__"}], "]"}], "->", 
        RowBox[{
         RowBox[{"fcount", "^", "2"}], " ", 
         RowBox[{"Field", "[", 
          RowBox[{"V\[Psi]", ",", "i", ",", "j"}], "]"}]}]}]}], "/.", 
      RowBox[{"fcount", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GreensSimplify", "[", "%", "]"}], "/.", "Sreduce"}], "//", 
    "NiceForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT10ferm", "=", 
     RowBox[{"LEFT10red", "-", "LEFT10bos"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", "Sreduce"}], "//", "NiceForm"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT10ferm2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"LEFT10ferm", "/.", 
        RowBox[{
         RowBox[{"Field", "[", 
          RowBox[{"V\[Psi]", ",", "i__", ",", "j__"}], "]"}], "->", 
         RowBox[{
          RowBox[{"fcount", "^", "2"}], " ", 
          RowBox[{"Field", "[", 
           RowBox[{"V\[Psi]", ",", "i", ",", "j"}], "]"}]}]}]}], "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fcount", "^", "ii"}], "->", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "3", ",", "10"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"fcount", "->", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GreensSimplify", "[", "LEFT10ferm2", "]"}], "/.", "Sreduce"}], 
     "//", "CollectOperators"}], "//", "NiceForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT10ferm4", "=", 
     RowBox[{"LEFT10ferm", "-", "LEFT10ferm2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GreensSimplify", "[", "LEFT10ferm4", "]"}], "/.", "Sreduce"}], 
     "/.", 
     RowBox[{"fcount", "->", "1"}]}], "//", "NiceForm"}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.8946137114390078`*^9, 3.894613739438295*^9}, {
   3.894613968030446*^9, 3.894613970277374*^9}, {3.894614010437316*^9, 
   3.894614012538471*^9}, 3.894614201697133*^9, 3.894614248825136*^9, {
   3.895131775792303*^9, 3.895131787882657*^9}, {3.895131992670011*^9, 
   3.895132000034512*^9}, {3.89513208700136*^9, 3.895132100050117*^9}, {
   3.895218493988316*^9, 3.895218497437806*^9}, {3.89521853931936*^9, 
   3.8952185435657983`*^9}, {3.895218589460553*^9, 3.895218593013245*^9}, {
   3.901012849580379*^9, 3.901012861196547*^9}, {3.923985758015779*^9, 
   3.923985764487962*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"2f5565a9-e628-4871-8bd0-8653dec84c1f"],

Cell[BoxData["\<\"Start 5/6, 14:02\"\>"], "Print",
 CellChangeTimes->{3.894613740422627*^9, 3.89461397059512*^9, 
  3.8946140145803003`*^9, 3.8946142059505053`*^9, 3.8946142502531424`*^9, 
  3.894620130090652*^9, 3.895127680862558*^9, 3.8951317886643896`*^9, 
  3.895132000596079*^9, 3.8951321025127378`*^9, 3.895218437962625*^9, 
  3.895218499246916*^9, 3.895218547319873*^9, 3.895218599749626*^9, 
  3.895219046349336*^9, 3.895222146519415*^9, 3.895223026974915*^9, 
  3.896431076546625*^9, 3.89676128178276*^9, 3.896851286469205*^9, 
  3.8968582727802052`*^9, 3.90075843374187*^9, 3.901012083267919*^9, 
  3.901013116245096*^9, 3.9162978880601683`*^9, 3.9239857654391603`*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"a15e119a-51cf-4666-81b9-ae5477c4416e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox["2",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["gY",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]], 
     FractionBox[
      FormBox["1",
       StandardForm], 
      SuperscriptBox[
       FormBox[
        TagBox[
         FormBox["M",
          StandardForm],
         StandardForm,
         Editable->True],
        Matchete`NiceForm], 
       FormBox["6",
        StandardForm]]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["YH",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["\[Beta]",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["aa",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["bb",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     FormBox[
      FormBox[
       SubscriptBox[
        TagBox[
         FormBox[
          OverscriptBox["H", "_"],
          StandardForm],
         StandardForm,
         Editable->True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"i\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]},
          "RowDefault"],
         StripOnInput->False,
         FontSize->12]],
       Matchete`NiceForm],
      Matchete`NiceForm], 
     FormBox[
      FormBox[
       SubscriptBox[
        TagBox[
         FormBox[
          OverscriptBox["H", "_"],
          StandardForm],
         StandardForm,
         Editable->True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"j\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]},
          "RowDefault"],
         StripOnInput->False,
         FontSize->12]],
       Matchete`NiceForm],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["H", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"i\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["H", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"j\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["VH", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["aa",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["VH", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SuperscriptBox["D", "2"], 
         TemplateBox[{
           TagBox[
            FormBox["VH", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["aa",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["VH", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["VH", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.895131823544795*^9, 3.8951320006102867`*^9, 3.895132102594569*^9, {
   3.895218485229539*^9, 3.895218505266937*^9}, 3.895218547691104*^9, 
   3.895218600256523*^9, 3.895219078763926*^9, 3.895222183611304*^9, 
   3.89522307664504*^9, 3.896431114776156*^9, 3.8967613289248123`*^9, 
   3.896851337556189*^9, 3.896858320585465*^9, 3.900758472480929*^9, 
   3.901012133960225*^9, 3.9010131174200983`*^9, 3.916297937235211*^9, 
   3.923985765721718*^9},
 CellLabel->
  "Out[71]//NiceForm=",ExpressionUUID->"a72b01a8-c410-4a9e-ba8c-e1f918ae4ea8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox["4",
      StandardForm], 
     FormBox[
      TagBox[
       FormBox["aa",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["gY",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]], 
     FractionBox[
      FormBox["1",
       StandardForm], 
      SuperscriptBox[
       FormBox[
        TagBox[
         FormBox["M",
          StandardForm],
         StandardForm,
         Editable->True],
        Matchete`NiceForm], 
       FormBox["6",
        StandardForm]]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["YH",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["\[Beta]",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["bb",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     FormBox[
      FormBox[
       SubscriptBox[
        TagBox[
         FormBox[
          OverscriptBox["H", "_"],
          StandardForm],
         StandardForm,
         Editable->True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"i\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]},
          "RowDefault"],
         StripOnInput->False,
         FontSize->12]],
       Matchete`NiceForm],
      Matchete`NiceForm], 
     FormBox[
      FormBox[
       SubscriptBox[
        TagBox[
         FormBox[
          OverscriptBox["H", "_"],
          StandardForm],
         StandardForm,
         Editable->True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"j\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]},
          "RowDefault"],
         StripOnInput->False,
         FontSize->12]],
       Matchete`NiceForm],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["H", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"i\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["H", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"j\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["VH", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SuperscriptBox["D", "2"], 
         TemplateBox[{
           TagBox[
            FormBox["VH", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["VH", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SuperscriptBox["D", "2"], 
         TemplateBox[{
           TagBox[
            FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["VH", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["aa",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["VH", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.895131823544795*^9, 3.8951320006102867`*^9, 3.895132102594569*^9, {
   3.895218485229539*^9, 3.895218505266937*^9}, 3.895218547691104*^9, 
   3.895218600256523*^9, 3.895219078763926*^9, 3.895222183611304*^9, 
   3.89522307664504*^9, 3.896431114776156*^9, 3.8967613289248123`*^9, 
   3.896851337556189*^9, 3.896858320585465*^9, 3.900758472480929*^9, 
   3.901012133960225*^9, 3.9010131174200983`*^9, 3.916297937235211*^9, 
   3.9239857659595947`*^9},
 CellLabel->
  "Out[75]//NiceForm=",ExpressionUUID->"cb6b8379-86e3-40b0-935e-e8a35050d291"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox["2",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["gY",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]], 
     FractionBox[
      FormBox["1",
       StandardForm], 
      SuperscriptBox[
       FormBox[
        TagBox[
         FormBox["M",
          StandardForm],
         StandardForm,
         Editable->True],
        Matchete`NiceForm], 
       FormBox["6",
        StandardForm]]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["YH",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["\[Beta]",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["bb",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]], 
     FormBox[
      FormBox[
       SubscriptBox[
        TagBox[
         FormBox[
          OverscriptBox["H", "_"],
          StandardForm],
         StandardForm,
         Editable->True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"i\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]},
          "RowDefault"],
         StripOnInput->False,
         FontSize->12]],
       Matchete`NiceForm],
      Matchete`NiceForm], 
     FormBox[
      FormBox[
       SubscriptBox[
        TagBox[
         FormBox[
          OverscriptBox["H", "_"],
          StandardForm],
         StandardForm,
         Editable->True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"j\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]},
          "RowDefault"],
         StripOnInput->False,
         FontSize->12]],
       Matchete`NiceForm],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["H", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"i\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["H", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"j\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SuperscriptBox["D", "2"], 
         TemplateBox[{
           TagBox[
            FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["bb",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["gY",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["YH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Beta]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["4",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["V\[Psi]", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.895131823544795*^9, 3.8951320006102867`*^9, 3.895132102594569*^9, {
   3.895218485229539*^9, 3.895218505266937*^9}, 3.895218547691104*^9, 
   3.895218600256523*^9, 3.895219078763926*^9, 3.895222183611304*^9, 
   3.89522307664504*^9, 3.896431114776156*^9, 3.8967613289248123`*^9, 
   3.896851337556189*^9, 3.896858320585465*^9, 3.900758472480929*^9, 
   3.901012133960225*^9, 3.9010131174200983`*^9, 3.916297937235211*^9, 
   3.92398576610423*^9},
 CellLabel->
  "Out[77]//NiceForm=",ExpressionUUID->"0a67423e-e0ea-43ea-8cd5-fff4368719a7"],

Cell[BoxData["\<\"Finished in: 0.0112794 minutes, at: 5/6, 14:02\"\>"], \
"Print",
 CellChangeTimes->{3.894613740422627*^9, 3.89461397059512*^9, 
  3.8946140145803003`*^9, 3.8946142059505053`*^9, 3.8946142502531424`*^9, 
  3.894620130090652*^9, 3.895127680862558*^9, 3.8951317886643896`*^9, 
  3.895132000596079*^9, 3.8951321025127378`*^9, 3.895218437962625*^9, 
  3.895218499246916*^9, 3.895218547319873*^9, 3.895218599749626*^9, 
  3.895219046349336*^9, 3.895222146519415*^9, 3.895223026974915*^9, 
  3.896431076546625*^9, 3.89676128178276*^9, 3.896851286469205*^9, 
  3.8968582727802052`*^9, 3.90075843374187*^9, 3.901012083267919*^9, 
  3.901013116245096*^9, 3.9162978880601683`*^9, 3.92398576610791*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"23870d2e-2afa-4611-aafd-cf4aec7676f4"]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{808, 755},
WindowMargins->{{Automatic, 79}, {Automatic, 19}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"aa5beed5-60d2-4af3-805f-2138f44f608c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 3, 41, "Input",ExpressionUUID->"6fa064ff-ccd1-4bcd-b030-3bad5c15bbc9"],
Cell[757, 25, 3629, 95, 273, "Input",ExpressionUUID->"15f2cdb1-441d-40f9-8067-7bcb1b2e45c7"],
Cell[CellGroupData[{
Cell[4411, 124, 631, 14, 105, "Input",ExpressionUUID->"3860033f-fc01-4f2e-8ad7-669530391a4d"],
Cell[5045, 140, 496, 8, 24, "Print",ExpressionUUID->"be4b5dd3-5fb4-420d-b339-d00b12469215"]
}, Open  ]],
Cell[5556, 151, 8124, 129, 54, InheritFromParent,ExpressionUUID->"461e87d0-d194-4608-8fd0-bfcc17877414"],
Cell[CellGroupData[{
Cell[13705, 284, 1427, 28, 66, "Print",ExpressionUUID->"35f2bf37-d322-4c7f-bc86-92ce7e7770a0"],
Cell[15135, 314, 528, 9, 24, "Print",ExpressionUUID->"bec3f51d-9c4e-40c3-b4c5-fbd565069fca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15700, 328, 1582, 42, 126, "Input",ExpressionUUID->"3aa3b67f-11e4-4609-93e1-075f89179a6f"],
Cell[17285, 372, 25597, 774, 108, "Output",ExpressionUUID->"436be29f-ca1f-485b-9ea7-1dc5f1fe1b2e"]
}, Open  ]],
Cell[42897, 1149, 2287, 51, 231, "Input",ExpressionUUID->"56d82cb2-cbcd-428a-b5e2-444e5de4d608"],
Cell[45187, 1202, 1749, 43, 210, "Input",ExpressionUUID->"ff1b322a-c94c-4e17-b6b8-a5b5647b0c9c"],
Cell[CellGroupData[{
Cell[46961, 1249, 4689, 109, 294, "Input",ExpressionUUID->"20e6ef98-2ed8-4e6c-b130-c6a372f0a433"],
Cell[51653, 1360, 11533, 384, 96, "Output",ExpressionUUID->"9f89afaf-0ec4-404c-8752-56d82cbd0170"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63223, 1749, 723, 16, 84, "Input",ExpressionUUID->"ce01cf6b-db25-40e1-8637-1dc2d965ea59"],
Cell[63949, 1767, 35500, 1133, 184, "Output",ExpressionUUID->"ef5d0052-4e4c-4ede-be6b-66d90f3a9483"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99486, 2905, 441, 9, 63, "Input",ExpressionUUID->"bcf73863-c9f9-49ce-9dce-48797bf62d63"],
Cell[99930, 2916, 1218, 18, 41, "Output",ExpressionUUID->"24cc9f5d-f85f-4387-a67d-e73837b54d27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101185, 2939, 1906, 48, 147, "Input",ExpressionUUID->"0f13581f-36aa-426c-808a-f750abe57d44"],
Cell[103094, 2989, 7808, 270, 72, "Output",ExpressionUUID->"c237b6ef-24a2-488f-a3d2-8abe7a86e4a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110939, 3264, 1005, 22, 126, "Input",ExpressionUUID->"feab5bee-f0af-4d64-b32d-4b442ee62056"],
Cell[111947, 3288, 911, 15, 24, "Print",ExpressionUUID->"505ee20b-2fbe-499d-8da7-ea82d5d24666"],
Cell[112861, 3305, 7405, 265, 72, "Output",ExpressionUUID->"7281414b-74d9-46ff-894d-e8e2a715d7a5"],
Cell[120269, 3572, 944, 16, 24, "Print",ExpressionUUID->"4ca21a1b-1295-40a6-9a8f-d18f6026a140"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121250, 3593, 3835, 87, 357, "Input",ExpressionUUID->"fb8db954-ed39-4b65-b248-7be8562f792a"],
Cell[125088, 3682, 767, 13, 24, "Print",ExpressionUUID->"b360b56c-2bc8-463d-b058-a27d6621704d"],
Cell[125858, 3697, 9211, 327, 71, "Output",ExpressionUUID->"f90c0bfa-666f-4d4d-9007-58f114c190fd"],
Cell[135072, 4026, 10210, 354, 71, "Output",ExpressionUUID->"bf9f1e17-1794-4235-9d54-c788e5cb6cc3"],
Cell[145285, 4382, 8624, 298, 71, "Output",ExpressionUUID->"5fa04b0a-74d0-4538-8e6d-9581cb628819"],
Cell[153912, 4682, 800, 14, 24, "Print",ExpressionUUID->"0edab027-2b1e-4991-a606-a6ff9221c71c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154749, 4701, 3437, 88, 357, "Input",ExpressionUUID->"2f5565a9-e628-4871-8bd0-8653dec84c1f"],
Cell[158189, 4791, 784, 12, 24, "Print",ExpressionUUID->"a15e119a-51cf-4666-81b9-ae5477c4416e"],
Cell[158976, 4805, 12617, 463, 112, "Output",ExpressionUUID->"a72b01a8-c410-4a9e-ba8c-e1f918ae4ea8"],
Cell[171596, 5270, 20576, 755, 152, "Output",ExpressionUUID->"cb6b8379-86e3-40b0-935e-e8a35050d291"],
Cell[192175, 6027, 12016, 433, 112, "Output",ExpressionUUID->"0a67423e-e0ea-43ea-8cd5-fff4368719a7"],
Cell[204194, 6462, 813, 13, 24, "Print",ExpressionUUID->"23870d2e-2afa-4611-aafd-cf4aec7676f4"]
}, Open  ]]
}
]
*)



==> anc/Matchete_Chi.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    573093,      17283]
NotebookOptionsPosition[    570369,      17227]
NotebookOutlinePosition[    570907,      17247]
CellTagsIndexPosition[    570864,      17244]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.891765803589901*^9, 3.891765804260933*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"6fa064ff-ccd1-4bcd-b030-3bad5c15bbc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Load", " ", "Matchete"}], ",", " ", 
    RowBox[{
    "this", " ", "should", " ", "be", " ", "installed", " ", "before", " ", 
     "running"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"<<", "Matchete`"}]}]], "Input",
 CellChangeTimes->{{3.889764301723876*^9, 3.889764308165451*^9}, {
  3.923984875734138*^9, 3.92398488614108*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3860033f-fc01-4f2e-8ad7-669530391a4d"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{7}, "Spacer1"], 
   StyleBox[
    GraphicsBox[{
      Thickness[0.001364256480218281], 
      StyleBox[{
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{
          0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {
          0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {
          1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1,
           3, 3}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
           1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}}}, {{{72.93, 83.}, {26.633000000000003`, 
          82.977}, {-1.742, 81.805}, {0.082, 78.641}, {-0.188, 66.973}, {
          44.672000000000004`, 5.977000000000004}, {95.309, 
          2.4569999999999936`}, {223.895, -4.878999999999991}, {400.984, 
          15.824000000000012`}, {574.0619999999999, 22.507999999999996`}, {
          574.0619999999999, 74.629}, {426.60900000000004`, 75.59}, {
          191.24599999999998`, 83.055}, {72.93, 83.}}, {{79.766, 72.844}, {
          97.039, 72.844}, {107.301, 63.022999999999996`}, {
          119.85199999999999`, 72.844}, {138.23399999999998`, 72.844}, {
          134.766, 60.441}, {76.293, 60.441}}, {{162.82000000000002`, 
          72.844}, {181.42200000000003`, 72.844}, {184.08200000000002`, 
          60.441}, {152.18800000000002`, 60.441}}, {{204.531, 72.844}, {
          249.26999999999998`, 72.844}, {245.875, 60.586}, {
          196.70299999999997`, 60.586}}, {{266.84000000000003`, 72.844}, {
          300.801, 72.844}, {297.184, 60.441}, {252.961, 60.441}, {253.895, 
          63.59}, {255.617, 66.371}, {258.129, 68.781}, {260.93399999999997`, 
          71.488}, {263.83599999999996`, 72.844}, {266.84000000000003`, 
          72.844}}, {{307.96099999999996`, 72.844}, {325.754, 72.844}, {
          322.42999999999995`, 60.441}, {304.71099999999996`, 60.441}}, {{
          339.043, 72.844}, {356.83599999999996`, 72.844}, {
          353.58599999999996`, 60.441}, {335.57, 60.441}}, {{
          366.43399999999997`, 72.844}, {409.84000000000003`, 72.844}, {
          406.594, 60.441}, {358.457, 60.441}}, {{420.324, 72.844}, {465.062, 
          72.844}, {461.668, 60.586}, {412.5, 60.586}}, {{473.47999999999996`,
           72.844}, {516.891, 72.844}, {513.641, 60.441}, {465.508, 
          60.441}}, {{148.277, 55.715}, {185.11299999999997`, 55.715}, {
          192.35200000000003`, 21.976999999999997`}, {173.82000000000002`, 
          21.976999999999997`}, {168.797, 42.055}, {158.316, 42.055}, {
          143.477, 21.976999999999997`}, {105.67999999999999`, 
          21.976999999999997`}, {114.09400000000001`, 52.242000000000004`}, {
          101.617, 42.129000000000005`}, {91.281, 52.242000000000004`}, {
          82.71900000000001, 21.976999999999997`}, {65.664, 
          21.976999999999997`}, {75.039, 55.641}, {133.58200000000002`, 
          55.641}, {125.312, 26.401999999999994`}}, {{213.465, 55.641}, {
          230.148, 55.641}, {221.21499999999997`, 21.976999999999997`}, {
          204.309, 21.976999999999997`}}, CompressedData["
1:eJxTTMoPSmViYGAQBWIQLRuVYn3/boGDadwuT55L3g6djglPL3QUOGz7/PdK
xUpnh/J986X0uwscUq3v+/eGOzsobijKmNhb4HD4q0ZMP5OzA6/uprnv+wsc
Lijd/lm3yskhFmgM0/QCB82Y/kNfLZwg6pcWONhyXV9c8NbRQaj5wKmFu6Hm
HXd0mCzBEsanWgTng+WfFzq0id089/2yKcT+wgI4/yLInnv5cH7r68Adcpb5
Dhog+zIsHEDW2H7Kg8hPtnU47m3e6Xgnz0EA5E51e4j6q3kOlS/VDDnWODgs
cgX6FCj/qy5rT4mwk8PWE2X75t/Lc5hzRGFDUYSTwzeQwQ/zHLx4mLTbrzlB
/PksD+LuXmcHoC3BjwvzIepPeDsAAGmFoGg=
          "], {{303.01599999999996`, 55.641}, {352.10900000000004`, 55.641}, {
          342.953, 21.901999999999994`}, {325.09, 21.901999999999994`}, {
          330.402, 42.276999999999994`}, {317.484, 42.276999999999994`}, {
          311.801, 21.976999999999997`}, {293.71099999999996`, 
          21.976999999999997`}}, {{361.484, 55.641}, {405.043, 55.641}, {
          401.5, 42.202999999999996`}, {377.504, 42.202999999999996`}, {
          375.58599999999996`, 35.266}, {399.35900000000004`, 35.266}, {
          395.812, 21.976999999999997`}, {352.477, 21.976999999999997`}}, {{
          429.258, 55.641}, {445.941, 55.641}, {437.008, 
          21.976999999999997`}, {420.105, 21.976999999999997`}}, {{
          468.53099999999995`, 55.641}, {512.09, 55.641}, {508.547, 
          42.202999999999996`}, {484.555, 42.202999999999996`}, {482.633, 
          35.266}, {506.40599999999995`, 35.266}, {502.863, 
          21.976999999999997`}, {459.527, 21.976999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTnxbY19WJuDtP5dFTbFYAfdTXPfL+dpc7DccqJs
n3ywQ9aekskS81odtn3+e6VCMthhmnN3znPlVgeQsmPCwQ5RKdb3/c+3Oixy
Bar4YumQATLvbquDC1DZ75OmDp8u+SYJPGmF6Ltt4uBj3umY8LbVgQEEHIwd
gLp7p/9udQCqXvlRyNBBrvV14I5JbQ4vLijd/nnP0MGO6/rigq1tEPM0TR0O
f9WI6d/b5mABNOapgZkDiLrwtM2hd3qeULOBj0PFvvlS+o/aHIpBDnEPdBCI
APoEyAfbFxAE4V9rg7ozCOK/bVD9EsEO8iD7gfaB/SMT7PB46ewjCiuh5gHD
A+xeoPtCwBLBDsBQ8DZvboOEDzD8wObnIfjo4QsARrGtpA==
          "], {{579.16, 76.383}, {579.16, 20.5}, {579.0740000000001, 
          16.801000000000002`}, {594.875, 18.64800000000001}, {597.453, 
          20.5}, {600.195, 21.851999999999997`}, {601.328, 25.914}, {
          603.4689999999999, 26.016000000000005`}, {608.6840000000001, 
          25.617000000000004`}, {613.9730000000001, 25.311999999999998`}, {
          619.348, 25.077999999999996`}, {597.5980000000001, 76.191}, {591.02,
           76.234}, {584.707, 76.289}, {579.16, 76.383}}, {{672.4219999999999,
           76.289}, {661.8119999999999, 76.227}, {650.4730000000001, 76.18}, {
          639.125, 76.148}, {661.02, 24.699000000000005`}, {671.3159999999999,
           24.891}, {682.164, 25.246000000000002`}, {693.914, 25.781}}, {{
          601.6880000000001, 76.168}, {623.496, 24.909999999999997`}, {
          634.102, 24.531}, {645.141, 24.445}, {656.977, 
          24.617000000000004`}, {635.055, 76.137}, {623.535, 76.109}, {
          612.219, 76.117}, {601.6880000000001, 76.168}}}]}, {
        FaceForm[
         RGBColor[0., 0.31764699999999996`, 0.5921569999999999, 1.]]}, 
       StripOnInput -> False]}, ImageSize -> {733., 83.}, 
     PlotRange -> {{0., 733.}, {0., 83.}}, AspectRatio -> Automatic], 
    Magnification -> 0.5, StripOnInput -> False], 
   TemplateBox[{
     InterpretationBox[
      Cell[
      "v0.2.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"], 
      TextCell[
      "v0.2.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"]]}, "Row", 
    DisplayFunction -> (PaneBox[#, BaselinePosition -> Scaled[0.5]]& ), 
    InterpretationFunction -> (RowBox[{"Row", "[", 
       RowBox[{
         RowBox[{"{", #, "}"}], ",", 
         RowBox[{"BaselinePosition", "\[Rule]", 
           RowBox[{"Scaled", "[", "0.5`", "]"}]}]}], "]"}]& )]},
  "RowWithSeparator"]],
 CellMargins->{{70, 5}, {5, 5}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.923985005399646*^9},ExpressionUUID->"ea6af478-8d27-48f1-b951-\
83aa8c2de88a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, \
Julie Pag\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Reference: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2212.04510\"", "https://arxiv.org/abs/2212.04510"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/matchete\"", 
     "https://gitlab.com/matchete/matchete"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, Julie Pag\
\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \n", "Reference: ", 
   Hyperlink["arXiv:2212.04510", "https://arxiv.org/abs/2212.04510"], "\n", 
   "Website: ", 
   Hyperlink[
   "https://gitlab.com/matchete/matchete", 
    "https://gitlab.com/matchete/matchete"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.923985005404305*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b651a9aa-10a0-4773-bd9d-ec4e56b6737a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"15f2cdb1-441d-40f9-8067-7bcb1b2e45c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "Chi", " ", "model", " ", "is", " ", "preinstalled", " ", 
     "in", " ", "Matchete"}], ",", " ", 
    RowBox[{
    "under", " ", "the", " ", "name", " ", "E_VLL", " ", "with", " ", "the", 
     " ", "field", " ", "called", " ", "EE"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LE", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LoadModel", "[", "\"\<E_VLL\>\"", "]"}], "/.", 
        RowBox[{
         RowBox[{"Yu", "[", 
          RowBox[{"i_", ",", "j_"}], "]"}], "->", "0"}]}], "/.", 
       RowBox[{
        RowBox[{"Ye", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "->", "0"}]}], "/.", 
      RowBox[{
       RowBox[{"Yd", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], "->", "0"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.892276287772451*^9, 3.892276305759335*^9}, {
   3.892276355814197*^9, 3.892276358632416*^9}, 3.892276405155616*^9, {
   3.8922795974017467`*^9, 3.89227959796999*^9}, {3.892281060267446*^9, 
   3.8922810606300697`*^9}, {3.9239850184248343`*^9, 3.9239850344222927`*^9}},
 
 CellLabel->"In[7]:=",ExpressionUUID->"aacba74e-5943-4a65-816f-e7bc32606b87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["B", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["G", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"A\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["W", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"I\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["H", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Mu]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["e", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"p\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]},
           "Superscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["e", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            OverscriptBox["EE", "_"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox[
           FormBox["\[Gamma]",
            StandardForm], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\<\"\[Mu]\"\>",
               StripOnInput->False,
               FontSize->10],
              Matchete`NiceForm],
             Matchete`NiceForm],
            Format[#, Matchete`NiceForm]& ]],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TagBox[
              FormBox["EE", StandardForm], StandardForm, Editable -> True]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["ME",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       FormBox[
        FormBox[
         TagBox[
          FormBox[
           OverscriptBox["EE", "_"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm],
        Matchete`NiceForm], "\[CenterDot]", 
       FormBox[
        TagBox[
         FormBox["EE",
          StandardForm],
         StandardForm,
         Editable->True],
        Matchete`NiceForm], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["q", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["q", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["u", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["u", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["\[Lambda]",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            OverscriptBox["EE", "_"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox["EE",
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{{3.892276301186841*^9, 3.892276306092249*^9}, 
   3.892276359329739*^9, 3.892276405966042*^9, {3.892279591161924*^9, 
   3.8922795982542677`*^9}, {3.892281025824061*^9, 3.892281061599523*^9}, 
   3.893310013579393*^9, 3.894354639648297*^9, 3.8943568153872023`*^9, 
   3.894437585897253*^9, 3.894437622793913*^9, 3.894440052101943*^9, 
   3.894442688784462*^9, 3.894615859671503*^9, 3.897208929185653*^9, 
   3.906710539585541*^9, 3.906783742538198*^9, 3.9067969574438*^9, {
   3.923985010089835*^9, 3.923985035665292*^9}},
 CellLabel->
  "Out[8]//NiceForm=",ExpressionUUID->"0db4a68c-48b4-4e6a-9376-bc8df6cf7891"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Confirm", " ", "the", " ", "lagrangian", " ", "meets", " ", "consistency",
     " ", "checks", " ", "of", " ", "Matchete"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"CheckLagrangian", "[", "LE", "]"}]}]], "Input",
 CellChangeTimes->{{3.892276446252487*^9, 3.892276446572507*^9}, 
   3.892280217299815*^9, 3.892281183054328*^9, {3.92398503734256*^9, 
   3.923985046981894*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"bcf73863-c9f9-49ce-9dce-48797bf62d63"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.891766521623259*^9, 3.891766564391212*^9, 3.8917666137054577`*^9, 
   3.891766814913219*^9, 3.89191711427453*^9, 3.8919569326442423`*^9, 
   3.892102881551241*^9, 3.892105955452519*^9, 3.8922734074119387`*^9, 
   3.892273456294633*^9, 3.8922764476031723`*^9, 3.892280218396344*^9, 
   3.892281068025904*^9, 3.8922811836322927`*^9, {3.893310393771538*^9, 
   3.8933104071894836`*^9}, 3.893310464192844*^9, 3.8943546474247637`*^9, 
   3.894356816056798*^9, 3.894437586808042*^9, 3.894437623686644*^9, 
   3.894442690008445*^9, 3.894615860840435*^9, 3.897208935125108*^9, 
   3.897209027361062*^9, 3.90671054063673*^9, 3.906783743695699*^9, 
   3.906796958636689*^9, 3.9239850126300383`*^9, 3.923985047327787*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"47e880f2-95a7-41cc-820f-5a2de6f0706c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Calculate", " ", "the", " ", "matching", " ", "to", " ", "D6"}], 
    ",", " ", 
    RowBox[{
    "apply", " ", "IBP", " ", "identities", " ", "to", " ", "simplify"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LEFT6", "=", 
     RowBox[{"Match", "[", 
      RowBox[{"LE", ",", 
       RowBox[{"LoopOrder", "->", "0"}], ",", 
       RowBox[{"EFTOrder", "->", "6"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT6G", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "%%", ")"}], "//", "GreensSimplify"}], "//", 
      "HcSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.891766633509411*^9, 3.891766664229727*^9}, 
   3.891766705817547*^9, {3.892276453110012*^9, 3.892276465587103*^9}, 
   3.892280226952963*^9, {3.892280559739375*^9, 3.892280590868092*^9}, 
   3.892281181063017*^9, 3.892281293549945*^9, {3.894354651346349*^9, 
   3.894354663232787*^9}, {3.894443008680013*^9, 3.894443013490467*^9}, {
   3.923985049542982*^9, 3.92398506754274*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0f13581f-36aa-426c-808a-f750abe57d44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["B", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["G", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"A\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["W", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"I\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["H", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Mu]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["e", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"p\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]},
           "Superscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["e", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["q", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["q", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["u", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["u", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["\[Lambda]",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.892281294479807*^9, {3.893310394818116*^9, 3.893310411554653*^9}, 
   3.893310465419948*^9, 3.89435466435629*^9, 3.894354975006386*^9, 
   3.8943568167627993`*^9, 3.894437587915088*^9, 3.89443762474157*^9, 
   3.8944427006994677`*^9, 3.894443016490322*^9, 3.89461586200594*^9, 
   3.897209029184696*^9, 3.906710542249015*^9, 3.9067837481286187`*^9, 
   3.906796959693033*^9, 3.92398506845113*^9},
 CellLabel->
  "Out[11]//NiceForm=",ExpressionUUID->"adfc4688-c20c-400d-be2b-c071590d5b41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["B", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["G", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"A\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["W", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"I\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["H", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Mu]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\"\[Delta]\"", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["e", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"r\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]},
           "Superscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["e", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\"\[Delta]\"", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\"\[Delta]\"", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["q", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["q", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\"\[Delta]\"", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["u", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["u", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\"\[Delta]\"", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["\[Lambda]",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["\[ImaginaryI]", "2"],
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], " ", 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            FormBox[
             TagBox[
              FormBox[
               TemplateBox[{
                 SubscriptBox["D", 
                  StyleBox[
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                   StripOnInput -> False]], 
                 SubscriptBox[
                  TagBox[
                   FormBox[
                    OverscriptBox["H", "_"], StandardForm], StandardForm, 
                   Editable -> True], 
                  StyleBox[
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                   12, StripOnInput -> False]]},
                "RowDefault"],
               StandardForm],
              StandardForm,
              Editable->True],
             Matchete`NiceForm],
            Matchete`NiceForm], 
           FormBox[
            TemplateBox[{
              TagBox[
               FormBox["H", StandardForm], StandardForm, Editable -> True], 
              StyleBox[
               TemplateBox[{
                 TagBox[
                  FormBox[
                   FormBox[
                    StyleBox["\"j\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                  Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
               12, StripOnInput -> False]},
             "Superscript"],
            Matchete`NiceForm], 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox[
                 TemplateBox[{
                   TagBox[
                    FormBox[
                    OverscriptBox["l", "_"], StandardForm], StandardForm, 
                    Editable -> True], 
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"j\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
                  "Subsuperscript"],
                 Matchete`NiceForm],
                Matchete`NiceForm], "\[CenterDot]", 
               FormBox[
                RowBox[{
                 FormBox[
                  SubscriptBox[
                   FormBox["\[Gamma]",
                    StandardForm], 
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\<\"\[Mu]\"\>",
                    StripOnInput->False,
                    FontSize->10],
                    Matchete`NiceForm],
                    Matchete`NiceForm],
                    Format[#, Matchete`NiceForm]& ]],
                  Matchete`NiceForm], 
                 FormBox[
                  SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
                  Matchete`NiceForm]}],
                StandardForm], "\[CenterDot]", 
               FormBox[
                TemplateBox[{
                  TagBox[
                   FormBox["l", StandardForm], StandardForm, Editable -> 
                   True], 
                  StyleBox[
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ], 
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                   12, StripOnInput -> False]},
                 "Superscript"],
                Matchete`NiceForm]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}],
          StandardForm], "-", 
         FormBox[
          RowBox[{
           FormBox[
            FormBox[
             SubscriptBox[
              TagBox[
               FormBox[
                OverscriptBox["H", "_"],
                StandardForm],
               StandardForm,
               Editable->True], 
              StyleBox[
               TemplateBox[{
                 TagBox[
                  FormBox[
                   FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                  Format[#, Matchete`NiceForm]& ]},
                "RowDefault"],
               StripOnInput->False,
               FontSize->12]],
             Matchete`NiceForm],
            Matchete`NiceForm], 
           FormBox[
            TagBox[
             FormBox[
              TemplateBox[{
                SubscriptBox["D", 
                 StyleBox[
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                  StripOnInput -> False]], 
                TemplateBox[{
                  TagBox[
                   FormBox["H", StandardForm], StandardForm, Editable -> 
                   True], 
                  StyleBox[
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"j\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                   12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
                 SuperscriptBox]},
               "RowDefault"],
              StandardForm],
             StandardForm,
             Editable->True],
            Matchete`NiceForm], 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox[
                 TemplateBox[{
                   TagBox[
                    FormBox[
                    OverscriptBox["l", "_"], StandardForm], StandardForm, 
                    Editable -> True], 
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"j\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
                  "Subsuperscript"],
                 Matchete`NiceForm],
                Matchete`NiceForm], "\[CenterDot]", 
               FormBox[
                RowBox[{
                 FormBox[
                  SubscriptBox[
                   FormBox["\[Gamma]",
                    StandardForm], 
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\<\"\[Mu]\"\>",
                    StripOnInput->False,
                    FontSize->10],
                    Matchete`NiceForm],
                    Matchete`NiceForm],
                    Format[#, Matchete`NiceForm]& ]],
                  Matchete`NiceForm], 
                 FormBox[
                  SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
                  Matchete`NiceForm]}],
                StandardForm], "\[CenterDot]", 
               FormBox[
                TemplateBox[{
                  TagBox[
                   FormBox["l", StandardForm], StandardForm, Editable -> 
                   True], 
                  StyleBox[
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ], 
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                   12, StripOnInput -> False]},
                 "Superscript"],
                Matchete`NiceForm]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}],
          StandardForm]}],
        StandardForm], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["\[ImaginaryI]", "2"],
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], " ", 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            FormBox[
             SubscriptBox[
              TagBox[
               FormBox[
                OverscriptBox["H", "_"],
                StandardForm],
               StandardForm,
               Editable->True], 
              StyleBox[
               TemplateBox[{
                 TagBox[
                  FormBox[
                   FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                  Format[#, Matchete`NiceForm]& ]},
                "RowDefault"],
               StripOnInput->False,
               FontSize->12]],
             Matchete`NiceForm],
            Matchete`NiceForm], 
           FormBox[
            TemplateBox[{
              TagBox[
               FormBox["H", StandardForm], StandardForm, Editable -> True], 
              StyleBox[
               TemplateBox[{
                 TagBox[
                  FormBox[
                   FormBox[
                    StyleBox["\"j\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                  Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
               12, StripOnInput -> False]},
             "Superscript"],
            Matchete`NiceForm], 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox[
                 TemplateBox[{
                   TagBox[
                    FormBox[
                    OverscriptBox["l", "_"], StandardForm], StandardForm, 
                    Editable -> True], 
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"j\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
                  "Subsuperscript"],
                 Matchete`NiceForm],
                Matchete`NiceForm], "\[CenterDot]", 
               FormBox[
                RowBox[{
                 FormBox[
                  SubscriptBox[
                   FormBox["\[Gamma]",
                    StandardForm], 
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\<\"\[Mu]\"\>",
                    StripOnInput->False,
                    FontSize->10],
                    Matchete`NiceForm],
                    Matchete`NiceForm],
                    Format[#, Matchete`NiceForm]& ]],
                  Matchete`NiceForm], 
                 FormBox[
                  SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
                  Matchete`NiceForm]}],
                StandardForm], "\[CenterDot]", 
               FormBox[
                TagBox[
                 FormBox[
                  TemplateBox[{
                    SubscriptBox["D", 
                    StyleBox[
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                    StripOnInput -> False]], 
                    TemplateBox[{
                    TagBox[
                    FormBox["l", StandardForm], StandardForm, Editable -> 
                    True], 
                    StyleBox[
                    TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ], 
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                    12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
                    SuperscriptBox]},
                   "RowDefault"],
                  StandardForm],
                 StandardForm,
                 Editable->True],
                Matchete`NiceForm]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}],
          StandardForm], "-", 
         FormBox[
          RowBox[{
           FormBox[
            FormBox[
             SubscriptBox[
              TagBox[
               FormBox[
                OverscriptBox["H", "_"],
                StandardForm],
               StandardForm,
               Editable->True], 
              StyleBox[
               TemplateBox[{
                 TagBox[
                  FormBox[
                   FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                  Format[#, Matchete`NiceForm]& ]},
                "RowDefault"],
               StripOnInput->False,
               FontSize->12]],
             Matchete`NiceForm],
            Matchete`NiceForm], 
           FormBox[
            TemplateBox[{
              TagBox[
               FormBox["H", StandardForm], StandardForm, Editable -> True], 
              StyleBox[
               TemplateBox[{
                 TagBox[
                  FormBox[
                   FormBox[
                    StyleBox["\"j\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                  Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
               12, StripOnInput -> False]},
             "Superscript"],
            Matchete`NiceForm], 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               FormBox[
                FormBox[
                 TagBox[
                  FormBox[
                   TemplateBox[{
                    SubscriptBox["D", 
                    StyleBox[
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                    StripOnInput -> False]], 
                    TemplateBox[{
                    TagBox[
                    FormBox[
                    OverscriptBox["l", "_"], StandardForm], StandardForm, 
                    Editable -> True], 
                    TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"j\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                    TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
                    "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
                    "RowDefault"],
                   StandardForm],
                  StandardForm,
                  Editable->True],
                 Matchete`NiceForm],
                Matchete`NiceForm], "\[CenterDot]", 
               FormBox[
                RowBox[{
                 FormBox[
                  SubscriptBox[
                   FormBox["\[Gamma]",
                    StandardForm], 
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\<\"\[Mu]\"\>",
                    StripOnInput->False,
                    FontSize->10],
                    Matchete`NiceForm],
                    Matchete`NiceForm],
                    Format[#, Matchete`NiceForm]& ]],
                  Matchete`NiceForm], 
                 FormBox[
                  SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
                  Matchete`NiceForm]}],
                StandardForm], "\[CenterDot]", 
               FormBox[
                TemplateBox[{
                  TagBox[
                   FormBox["l", StandardForm], StandardForm, Editable -> 
                   True], 
                  StyleBox[
                   TemplateBox[{
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ], 
                    TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                   12, StripOnInput -> False]},
                 "Superscript"],
                Matchete`NiceForm]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}],
          StandardForm]}],
        StandardForm], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.892281294479807*^9, {3.893310394818116*^9, 3.893310411554653*^9}, 
   3.893310465419948*^9, 3.89435466435629*^9, 3.894354975006386*^9, 
   3.8943568167627993`*^9, 3.894437587915088*^9, 3.89443762474157*^9, 
   3.8944427006994677`*^9, 3.894443016490322*^9, 3.89461586200594*^9, 
   3.897209029184696*^9, 3.906710542249015*^9, 3.9067837481286187`*^9, 
   3.906796959693033*^9, 3.923985068513754*^9},
 CellLabel->
  "Out[13]//NiceForm=",ExpressionUUID->"0a06e167-054b-49f2-832b-89cab864c622"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Match", " ", "up", " ", "to", " ", "D8"}], ",", " ", 
    RowBox[{"includes", " ", "D6"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LEFT8", "=", 
     RowBox[{"Match", "[", 
      RowBox[{"LE", ",", 
       RowBox[{"LoopOrder", "->", "0"}], ",", 
       RowBox[{"EFTOrder", "->", "8"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", "%", ")"}], "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.891766710684453*^9, 3.891766717396481*^9}, {
   3.892276614941381*^9, 3.8922766171272507`*^9}, {3.892280868908311*^9, 
   3.892280871393285*^9}, {3.8922809801314907`*^9, 3.89228098697854*^9}, {
   3.8922810984369*^9, 3.89228110379348*^9}, 3.892281216225956*^9, {
   3.894354692265774*^9, 3.8943546945027647`*^9}, 3.8943547452652907`*^9, {
   3.894354962347427*^9, 3.894354965821746*^9}, {3.894356820639447*^9, 
   3.89435682825069*^9}, {3.894356901761188*^9, 3.894356902132386*^9}, {
   3.923985080782908*^9, 3.923985089782136*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"fb8db954-ed39-4b65-b248-7be8562f792a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["B", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["G", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"A\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["W", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"I\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["H", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["\[Mu]",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["e", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"p\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]},
           "Superscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["e", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["q", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["q", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["u", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["u", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "2"],
     StandardForm], 
    FormBox[
     TagBox[
      FormBox["\[Lambda]",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["2",
       StandardForm]]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.8917667226875978`*^9, 3.89176682370617*^9, 3.891917143173133*^9, 
   3.891956992552498*^9, 3.892105968139515*^9, 3.892273476932879*^9, 
   3.892276619232597*^9, 3.8922808639930673`*^9, 3.892280899796807*^9, {
   3.8922809829393587`*^9, 3.892280987655342*^9}, 3.8922811051888022`*^9, {
   3.892281195989171*^9, 3.892281219016344*^9}, 3.89331041920815*^9, 
   3.893310470670676*^9, 3.894354695864594*^9, 3.89435474602049*^9, 
   3.894354977445073*^9, 3.894356903694453*^9, 3.894437748761035*^9, 
   3.894443689988023*^9, 3.894615869138286*^9, 3.906710549557167*^9, 
   3.906783751137572*^9, 3.906796962710661*^9, 3.923985091909278*^9},
 CellLabel->
  "Out[15]//NiceForm=",ExpressionUUID->"a0e464d5-5318-429b-bb2b-3a42e8cd9a3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"D8", " ", "Lagrangian"}], ",", " ", 
    RowBox[{"apply", " ", "IBP", " ", "identities"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LEFT8only", "=", 
     RowBox[{"LEFT8", "-", "LEFT6"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.894437749799352*^9, 3.894437771582981*^9}, {
  3.923985097165998*^9, 3.9239851126068707`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"afcc6382-17e0-4968-bab3-276ce2d87983"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox["\[ImaginaryI]",
      StandardForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox[
          OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
         True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"p\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["yE", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"r\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FractionBox[
      FormBox["1",
       StandardForm], 
      SuperscriptBox[
       FormBox[
        TagBox[
         FormBox["ME",
          StandardForm],
         StandardForm,
         Editable->True],
        Matchete`NiceForm], 
       FormBox["4",
        StandardForm]]], 
     FormBox[
      FormBox[
       TagBox[
        FormBox[
         TemplateBox[{
           SubscriptBox["D", 
            StyleBox[
             TagBox[
              FormBox[
               FormBox[
                StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                Matchete`NiceForm], Matchete`NiceForm], 
              Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
             False]], 
           SubscriptBox["D", 
            StyleBox[
             TagBox[
              FormBox[
               FormBox[
                StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                Matchete`NiceForm], Matchete`NiceForm], 
              Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
             False]], 
           SubscriptBox["D", 
            StyleBox[
             TagBox[
              FormBox[
               FormBox[
                StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                Matchete`NiceForm], Matchete`NiceForm], 
              Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
             False]], 
           SubscriptBox[
            TagBox[
             FormBox[
              OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"i\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]]},
          "RowDefault"],
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["H", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"j\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox[
           TemplateBox[{
             TagBox[
              FormBox[
               OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
              True], 
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"j\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"r\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
            "Subsuperscript"],
           Matchete`NiceForm],
          Matchete`NiceForm], "\[CenterDot]", 
         FormBox[
          RowBox[{
           FormBox[
            SubscriptBox[
             FormBox["\[Gamma]",
              StandardForm], 
             TagBox[
              FormBox[
               FormBox[
                StyleBox["\<\"\[Mu]\"\>",
                 StripOnInput->False,
                 FontSize->10],
                Matchete`NiceForm],
               Matchete`NiceForm],
              Format[#, Matchete`NiceForm]& ]],
            Matchete`NiceForm], 
           FormBox[
            SubscriptBox[
             FormBox["\[Gamma]",
              StandardForm], 
             TagBox[
              FormBox[
               FormBox[
                StyleBox["\<\"\[Nu]\"\>",
                 StripOnInput->False,
                 FontSize->10],
                Matchete`NiceForm],
               Matchete`NiceForm],
              Format[#, Matchete`NiceForm]& ]],
            Matchete`NiceForm], 
           FormBox[
            SubscriptBox[
             FormBox["\[Gamma]",
              StandardForm], 
             TagBox[
              FormBox[
               FormBox[
                StyleBox["\<\"\[Rho]\"\>",
                 StripOnInput->False,
                 FontSize->10],
                Matchete`NiceForm],
               Matchete`NiceForm],
              Format[#, Matchete`NiceForm]& ]],
            Matchete`NiceForm], 
           FormBox[
            SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
            Matchete`NiceForm]}],
          StandardForm], "\[CenterDot]", 
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox["l", StandardForm], StandardForm, Editable -> True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"i\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], 
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"p\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]},
           "Superscript"],
          Matchete`NiceForm]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.8944377719643*^9, 3.894443695908821*^9, 3.894616065152814*^9, 
   3.906710551455128*^9, 3.90678375169067*^9, 3.9067969632199793`*^9, {
   3.9239851077297277`*^9, 3.923985112945051*^9}},
 CellLabel->
  "Out[20]//NiceForm=",ExpressionUUID->"b6621cc2-14b2-4bb9-a1be-f9443cebb2b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Repeat", " ", "for", " ", "D10"}], ",", " ", 
    RowBox[{"we", " ", 
     RowBox[{"don", "'"}], "t", " ", "perform", " ", "the", " ", "IBP", " ", 
     "simplification", " ", "to", " ", "save", " ", "time"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT10", "=", 
     RowBox[{"Match", "[", 
      RowBox[{"LE", ",", 
       RowBox[{"LoopOrder", "->", "0"}], ",", 
       RowBox[{"EFTOrder", "->", "10"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT10only", "=", 
     RowBox[{"(", 
      RowBox[{"%", "-", "LEFT8"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.89435488157318*^9, 3.894354881836983*^9}, {
  3.894354948487618*^9, 3.89435494877957*^9}, {3.894354983658955*^9, 
  3.894354990076229*^9}, {3.894357095330998*^9, 3.894357114507305*^9}, {
  3.906796982394162*^9, 3.906796984041605*^9}, {3.9067970675038557`*^9, 
  3.906797067990876*^9}, {3.9239851170879707`*^9, 3.9239851495195704`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"becd0f58-1049-456c-a9a4-b055e1789717"],

Cell[BoxData["\<\"Start 5/6, 13:52\"\>"], "Print",
 CellChangeTimes->{3.894357115194755*^9, 3.894437840918724*^9, 
  3.906796993972002*^9, 3.906797068259881*^9, 3.9239851504224253`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0aa15e29-1fcb-4d4d-ba07-19d7d851a638"],

Cell[BoxData[
 RowBox[{
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["yE", "_"], StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["yE", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["ME",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Rho]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Sigma]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"j\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Kappa]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Nu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Rho]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Sigma]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Kappa]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{3.894354889471359*^9, 3.89435499170061*^9, 
  3.894357118678306*^9, 3.894437844729359*^9, 3.906797001024732*^9, 
  3.9067970685661597`*^9, 3.923985151147497*^9},
 CellLabel->
  "Out[24]//NiceForm=",ExpressionUUID->"3ac3e4aa-0031-409c-89b0-b790fdf12634"],

Cell[BoxData["\<\"Finished in: 0.0121636 minutes, at: 5/6, 13:52\"\>"], \
"Print",
 CellChangeTimes->{3.894357115194755*^9, 3.894437840918724*^9, 
  3.906796993972002*^9, 3.906797068259881*^9, 3.92398515120665*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2c85c20f-a613-4d27-9fa0-1e50dc5fb6ae"]
}, Open  ]]
},
Evaluator->"2",
WindowSize->{808, 755},
WindowMargins->{{Automatic, 288}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"1b90131c-7f68-473c-a3f0-63251372823e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 196, 3, 41, "Input",ExpressionUUID->"6fa064ff-ccd1-4bcd-b030-3bad5c15bbc9"],
Cell[599, 18, 479, 11, 63, "Input",ExpressionUUID->"3860033f-fc01-4f2e-8ad7-669530391a4d"],
Cell[1081, 31, 8124, 129, 54, InheritFromParent,ExpressionUUID->"ea6af478-8d27-48f1-b951-83aa8c2de88a"],
Cell[9208, 162, 1127, 24, 66, "Print",ExpressionUUID->"b651a9aa-10a0-4773-bd9d-ec4e56b6737a"],
Cell[10338, 188, 3629, 95, 273, "Input",ExpressionUUID->"15f2cdb1-441d-40f9-8067-7bcb1b2e45c7"],
Cell[CellGroupData[{
Cell[13992, 287, 1296, 34, 105, "Input",ExpressionUUID->"aacba74e-5943-4a65-816f-e7bc32606b87"],
Cell[15291, 323, 32323, 1012, 130, "Output",ExpressionUUID->"0db4a68c-48b4-4e6a-9376-bc8df6cf7891"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47651, 1340, 521, 11, 63, "Input",ExpressionUUID->"bcf73863-c9f9-49ce-9dce-48797bf62d63"],
Cell[48175, 1353, 844, 12, 41, "Output",ExpressionUUID->"47e880f2-95a7-41cc-820f-5a2de6f0706c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49056, 1370, 1295, 31, 126, "Input",ExpressionUUID->"0f13581f-36aa-426c-808a-f750abe57d44"],
Cell[50354, 1403, 35831, 1104, 148, "Output",ExpressionUUID->"adfc4688-c20c-400d-be2b-c071590d5b41"],
Cell[86188, 2509, 51141, 1490, 212, "Output",ExpressionUUID->"0a06e167-054b-49f2-832b-89cab864c622"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137366, 4004, 1141, 24, 84, "Input",ExpressionUUID->"fb8db954-ed39-4b65-b248-7be8562f792a"],
Cell[138510, 4030, 92863, 2856, 330, "Output",ExpressionUUID->"a0e464d5-5318-429b-bb2b-3a42e8cd9a3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231410, 6891, 569, 14, 84, "Input",ExpressionUUID->"afcc6382-17e0-4968-bab3-276ce2d87983"],
Cell[231982, 6907, 57397, 1760, 227, "Output",ExpressionUUID->"b6621cc2-14b2-4bb9-a1be-f9443cebb2b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289416, 8672, 1257, 28, 147, "Input",ExpressionUUID->"becd0f58-1049-456c-a9a4-b055e1789717"],
Cell[290676, 8702, 290, 5, 24, "Print",ExpressionUUID->"0aa15e29-1fcb-4d4d-ba07-19d7d851a638"],
Cell[290969, 8709, 279062, 8507, 1312, "Output",ExpressionUUID->"3ac3e4aa-0031-409c-89b0-b790fdf12634"],
Cell[570034, 17218, 319, 6, 24, "Print",ExpressionUUID->"2c85c20f-a613-4d27-9fa0-1e50dc5fb6ae"]
}, Open  ]]
}
]
*)



==> anc/Matchete_Phi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    397543,      11364]
NotebookOptionsPosition[    394188,      11305]
NotebookOutlinePosition[    394672,      11323]
CellTagsIndexPosition[    394629,      11320]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.891765803589901*^9, 3.891765804260933*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6fa064ff-ccd1-4bcd-b030-3bad5c15bbc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Load", " ", "Matchete"}], ",", " ", 
    RowBox[{
    "it", " ", "needs", " ", "to", " ", "already", " ", "be", " ", 
     "installed"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"<<", "Matchete`"}]}]], "Input",
 CellChangeTimes->{{3.889764301723876*^9, 3.889764308165451*^9}, {
  3.9239851725041943`*^9, 3.923985185766711*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3860033f-fc01-4f2e-8ad7-669530391a4d"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{7}, "Spacer1"], 
   StyleBox[
    GraphicsBox[{
      Thickness[0.001364256480218281], 
      StyleBox[{
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{
          0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {
          0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {
          1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1,
           3, 3}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
           1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}}}, {{{72.93, 83.}, {26.633000000000003`, 
          82.977}, {-1.742, 81.805}, {0.082, 78.641}, {-0.188, 66.973}, {
          44.672000000000004`, 5.977000000000004}, {95.309, 
          2.4569999999999936`}, {223.895, -4.878999999999991}, {400.984, 
          15.824000000000012`}, {574.0619999999999, 22.507999999999996`}, {
          574.0619999999999, 74.629}, {426.60900000000004`, 75.59}, {
          191.24599999999998`, 83.055}, {72.93, 83.}}, {{79.766, 72.844}, {
          97.039, 72.844}, {107.301, 63.022999999999996`}, {
          119.85199999999999`, 72.844}, {138.23399999999998`, 72.844}, {
          134.766, 60.441}, {76.293, 60.441}}, {{162.82000000000002`, 
          72.844}, {181.42200000000003`, 72.844}, {184.08200000000002`, 
          60.441}, {152.18800000000002`, 60.441}}, {{204.531, 72.844}, {
          249.26999999999998`, 72.844}, {245.875, 60.586}, {
          196.70299999999997`, 60.586}}, {{266.84000000000003`, 72.844}, {
          300.801, 72.844}, {297.184, 60.441}, {252.961, 60.441}, {253.895, 
          63.59}, {255.617, 66.371}, {258.129, 68.781}, {260.93399999999997`, 
          71.488}, {263.83599999999996`, 72.844}, {266.84000000000003`, 
          72.844}}, {{307.96099999999996`, 72.844}, {325.754, 72.844}, {
          322.42999999999995`, 60.441}, {304.71099999999996`, 60.441}}, {{
          339.043, 72.844}, {356.83599999999996`, 72.844}, {
          353.58599999999996`, 60.441}, {335.57, 60.441}}, {{
          366.43399999999997`, 72.844}, {409.84000000000003`, 72.844}, {
          406.594, 60.441}, {358.457, 60.441}}, {{420.324, 72.844}, {465.062, 
          72.844}, {461.668, 60.586}, {412.5, 60.586}}, {{473.47999999999996`,
           72.844}, {516.891, 72.844}, {513.641, 60.441}, {465.508, 
          60.441}}, {{148.277, 55.715}, {185.11299999999997`, 55.715}, {
          192.35200000000003`, 21.976999999999997`}, {173.82000000000002`, 
          21.976999999999997`}, {168.797, 42.055}, {158.316, 42.055}, {
          143.477, 21.976999999999997`}, {105.67999999999999`, 
          21.976999999999997`}, {114.09400000000001`, 52.242000000000004`}, {
          101.617, 42.129000000000005`}, {91.281, 52.242000000000004`}, {
          82.71900000000001, 21.976999999999997`}, {65.664, 
          21.976999999999997`}, {75.039, 55.641}, {133.58200000000002`, 
          55.641}, {125.312, 26.401999999999994`}}, {{213.465, 55.641}, {
          230.148, 55.641}, {221.21499999999997`, 21.976999999999997`}, {
          204.309, 21.976999999999997`}}, CompressedData["
1:eJxTTMoPSmViYGAQBWIQLRuVYn3/boGDadwuT55L3g6djglPL3QUOGz7/PdK
xUpnh/J986X0uwscUq3v+/eGOzsobijKmNhb4HD4q0ZMP5OzA6/uprnv+wsc
Lijd/lm3yskhFmgM0/QCB82Y/kNfLZwg6pcWONhyXV9c8NbRQaj5wKmFu6Hm
HXd0mCzBEsanWgTng+WfFzq0id089/2yKcT+wgI4/yLInnv5cH7r68Adcpb5
Dhog+zIsHEDW2H7Kg8hPtnU47m3e6Xgnz0EA5E51e4j6q3kOlS/VDDnWODgs
cgX6FCj/qy5rT4mwk8PWE2X75t/Lc5hzRGFDUYSTwzeQwQ/zHLx4mLTbrzlB
/PksD+LuXmcHoC3BjwvzIepPeDsAAGmFoGg=
          "], {{303.01599999999996`, 55.641}, {352.10900000000004`, 55.641}, {
          342.953, 21.901999999999994`}, {325.09, 21.901999999999994`}, {
          330.402, 42.276999999999994`}, {317.484, 42.276999999999994`}, {
          311.801, 21.976999999999997`}, {293.71099999999996`, 
          21.976999999999997`}}, {{361.484, 55.641}, {405.043, 55.641}, {
          401.5, 42.202999999999996`}, {377.504, 42.202999999999996`}, {
          375.58599999999996`, 35.266}, {399.35900000000004`, 35.266}, {
          395.812, 21.976999999999997`}, {352.477, 21.976999999999997`}}, {{
          429.258, 55.641}, {445.941, 55.641}, {437.008, 
          21.976999999999997`}, {420.105, 21.976999999999997`}}, {{
          468.53099999999995`, 55.641}, {512.09, 55.641}, {508.547, 
          42.202999999999996`}, {484.555, 42.202999999999996`}, {482.633, 
          35.266}, {506.40599999999995`, 35.266}, {502.863, 
          21.976999999999997`}, {459.527, 21.976999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTnxbY19WJuDtP5dFTbFYAfdTXPfL+dpc7DccqJs
n3ywQ9aekskS81odtn3+e6VCMthhmnN3znPlVgeQsmPCwQ5RKdb3/c+3Oixy
Bar4YumQATLvbquDC1DZ75OmDp8u+SYJPGmF6Ltt4uBj3umY8LbVgQEEHIwd
gLp7p/9udQCqXvlRyNBBrvV14I5JbQ4vLijd/nnP0MGO6/rigq1tEPM0TR0O
f9WI6d/b5mABNOapgZkDiLrwtM2hd3qeULOBj0PFvvlS+o/aHIpBDnEPdBCI
APoEyAfbFxAE4V9rg7ozCOK/bVD9EsEO8iD7gfaB/SMT7PB46ewjCiuh5gHD
A+xeoPtCwBLBDsBQ8DZvboOEDzD8wObnIfjo4QsARrGtpA==
          "], {{579.16, 76.383}, {579.16, 20.5}, {579.0740000000001, 
          16.801000000000002`}, {594.875, 18.64800000000001}, {597.453, 
          20.5}, {600.195, 21.851999999999997`}, {601.328, 25.914}, {
          603.4689999999999, 26.016000000000005`}, {608.6840000000001, 
          25.617000000000004`}, {613.9730000000001, 25.311999999999998`}, {
          619.348, 25.077999999999996`}, {597.5980000000001, 76.191}, {591.02,
           76.234}, {584.707, 76.289}, {579.16, 76.383}}, {{672.4219999999999,
           76.289}, {661.8119999999999, 76.227}, {650.4730000000001, 76.18}, {
          639.125, 76.148}, {661.02, 24.699000000000005`}, {671.3159999999999,
           24.891}, {682.164, 25.246000000000002`}, {693.914, 25.781}}, {{
          601.6880000000001, 76.168}, {623.496, 24.909999999999997`}, {
          634.102, 24.531}, {645.141, 24.445}, {656.977, 
          24.617000000000004`}, {635.055, 76.137}, {623.535, 76.109}, {
          612.219, 76.117}, {601.6880000000001, 76.168}}}]}, {
        FaceForm[
         RGBColor[0., 0.31764699999999996`, 0.5921569999999999, 1.]]}, 
       StripOnInput -> False]}, ImageSize -> {733., 83.}, 
     PlotRange -> {{0., 733.}, {0., 83.}}, AspectRatio -> Automatic], 
    Magnification -> 0.5, StripOnInput -> False], 
   TemplateBox[{
     InterpretationBox[
      Cell[
      "v0.2.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"], 
      TextCell[
      "v0.2.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"]]}, "Row", 
    DisplayFunction -> (PaneBox[#, BaselinePosition -> Scaled[0.5]]& ), 
    InterpretationFunction -> (RowBox[{"Row", "[", 
       RowBox[{
         RowBox[{"{", #, "}"}], ",", 
         RowBox[{"BaselinePosition", "\[Rule]", 
           RowBox[{"Scaled", "[", "0.5`", "]"}]}]}], "]"}]& )]},
  "RowWithSeparator"]],
 CellMargins->{{70, 5}, {5, 5}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.923985188194511*^9},ExpressionUUID->"91cc80bd-83ba-4447-a52c-\
646b317d1850"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, \
Julie Pag\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Reference: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2212.04510\"", "https://arxiv.org/abs/2212.04510"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/matchete\"", 
     "https://gitlab.com/matchete/matchete"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, Julie Pag\
\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \n", "Reference: ", 
   Hyperlink["arXiv:2212.04510", "https://arxiv.org/abs/2212.04510"], "\n", 
   "Website: ", 
   Hyperlink[
   "https://gitlab.com/matchete/matchete", 
    "https://gitlab.com/matchete/matchete"]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.889764310193649*^9, 3.889764331581026*^9}, 
   3.89176582285692*^9, 3.8919170972128367`*^9, 3.891956927090852*^9, 
   3.892102868181609*^9, 3.892105951358731*^9, 3.892264383461172*^9, 
   3.892266185240547*^9, 3.892266261585669*^9, 3.8922716632636533`*^9, 
   3.892272664266933*^9, 3.8922813863707323`*^9, 3.892281868932168*^9, {
   3.892282249713955*^9, 3.892282264378744*^9}, 3.892282300960269*^9, 
   3.892282493138114*^9, 3.892282627334135*^9, 3.892282719689489*^9, 
   3.892283093457076*^9, 3.892283248392003*^9, 3.892283351784291*^9, 
   3.892283416440093*^9, 3.892283787383886*^9, 3.8922838811752777`*^9, 
   3.892284405294044*^9, 3.893308189546865*^9, 3.89331106850924*^9, 
   3.89331828507556*^9, 3.893321185565732*^9, 3.893484894202806*^9, 
   3.894349829691832*^9, 3.897115038817025*^9, 3.897120558015665*^9, 
   3.9239851882067623`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"79911a70-2f59-4fb7-a47b-d66165914167"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"15f2cdb1-441d-40f9-8067-7bcb1b2e45c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Load", " ", "the", " ", "SM"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LSM", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"LoadModel", "[", 
        RowBox[{"\"\<SM\>\"", ",", 
         RowBox[{"ModelParameters", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<\[Mu]\>\"", "->", "mH"}], ",", 
            RowBox[{"\"\<\[Lambda]\>\"", "->", "\[Lambda]h"}], ",", 
            RowBox[{"\"\<Yu\>\"", "->", "zero"}], ",", 
            RowBox[{"\"\<Yd\>\"", "->", "zero"}], ",", 
            RowBox[{"\"\<Ye\>\"", "->", "zero"}]}], "}"}]}]}], "]"}], "/.", 
       RowBox[{"zero", "->", "0"}]}], "/.", 
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "]"}], "->", 
       RowBox[{"2", 
        RowBox[{"\[Lambda]h", "[", "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.892283323210771*^9, 3.892283323585949*^9}, {
  3.892283373830769*^9, 3.892283444302432*^9}, {3.89228411736429*^9, 
  3.892284118395254*^9}, {3.893311847679364*^9, 3.893311871457416*^9}, {
  3.9239851899936*^9, 3.923985193448659*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9ca350ef-12dc-4d73-9ff0-701d2befade7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["B", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["G", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"A\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["W", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"I\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["H", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["mH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["e", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"p\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]},
           "Superscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["e", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["q", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["q", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["u", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["u", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["\[Lambda]h",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.89228332570309*^9, {3.892283360476231*^9, 3.89228344468687*^9}, 
   3.892283788554036*^9, 3.892283882350342*^9, 3.89228411896043*^9, 
   3.892284410621477*^9, 3.8933081908074903`*^9, 3.893311069623266*^9, {
   3.893311848453444*^9, 3.893311871981964*^9}, 3.893318286275728*^9, 
   3.8933211868570976`*^9, 3.893484895318844*^9, 3.894349830941425*^9, 
   3.8971150436479278`*^9, 3.897120560596205*^9, 3.923985195042234*^9},
 CellLabel->
  "Out[5]//NiceForm=",ExpressionUUID->"745f34d4-57a9-4f79-8f87-fadb65bbc867"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Define", " ", "the", " ", "Phi", " ", "field"}], ",", " ", 
    RowBox[{
    "here", " ", "we", " ", "call", " ", "it", " ", "Pi1", " ", "following", 
     " ", "the", " ", "D6", " ", "dictionary"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RemoveField", "[", "\[CapitalPi]1", "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"DefineField", "[", 
    RowBox[{"\[CapitalPi]1", ",", "Scalar", ",", 
     RowBox[{"Indices", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SU3c", "[", "fund", "]"}], ",", 
        RowBox[{"SU2L", "[", "fund", "]"}]}], "}"}]}], ",", 
     RowBox[{"Charges", "->", 
      RowBox[{"{", 
       RowBox[{"U1Y", "[", 
        RowBox[{"1", "/", "6"}], "]"}], 
       RowBox[{"(*", 
        RowBox[{"U1Y", "[", "yc\[CapitalPi]", "]"}], "*)"}], "}"}]}], ",", 
     RowBox[{"SelfConjugate", "->", "False"}], ",", 
     RowBox[{"Mass", "->", 
      RowBox[{"{", 
       RowBox[{"Heavy", ",", "M"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.889765315433791*^9, 3.889765331265377*^9}, {
   3.891765861556603*^9, 3.891765864058064*^9}, {3.892264371932657*^9, 
   3.89226437950933*^9}, {3.892265342239795*^9, 3.892265342755019*^9}, {
   3.892266184398903*^9, 3.892266188738316*^9}, {3.892266399203704*^9, 
   3.892266402538219*^9}, {3.892266438261529*^9, 3.892266514225645*^9}, {
   3.892281603309903*^9, 3.892281615294777*^9}, {3.892283929320126*^9, 
   3.892283952414417*^9}, {3.892283998814859*^9, 3.892284015509736*^9}, {
   3.892284073978951*^9, 3.892284086750568*^9}, 3.892284147479966*^9, {
   3.892284218651108*^9, 3.892284218764467*^9}, 3.892284251465072*^9, {
   3.892284489876114*^9, 3.892284492354809*^9}, {3.923985200327738*^9, 
   3.923985216751853*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"56d82cb2-cbcd-428a-b5e2-444e5de4d608"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Define", " ", "the", " ", "Yukawa", " ", "coupling"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RemoveCoupling", "[", "Y\[CapitalPi]1", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"DefineCoupling", "[", 
    RowBox[{"Y\[CapitalPi]1", ",", 
     RowBox[{"Indices", "->", 
      RowBox[{"{", 
       RowBox[{"Flavor", ",", "Flavor"}], "}"}]}], ",", 
     RowBox[{"SelfConjugate", "->", "False"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.889765336525005*^9, 3.889765375533357*^9}, {
  3.889765479198724*^9, 3.88976548929428*^9}, {3.891765874491601*^9, 
  3.891765879577978*^9}, {3.891765933456094*^9, 3.8917659489778833`*^9}, {
  3.892266206273884*^9, 3.892266243178551*^9}, {3.892266307653044*^9, 
  3.892266312713053*^9}, {3.892268667727474*^9, 3.89226867936454*^9}, {
  3.8922687930910473`*^9, 3.892268793384082*^9}, {3.923985219072276*^9, 
  3.92398522559909*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ff1b322a-c94c-4e17-b6b8-a5b5647b0c9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Matchete", " ", "gives", " ", "us", " ", "the", " ", "free", " ", 
    "lagrangian"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FreeLag", "[", "\[CapitalPi]1", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.892266338254755*^9, 3.8922663413644543`*^9}, {
   3.892266521549983*^9, 3.892266524298724*^9}, 3.892281393936479*^9, {
   3.923985227320034*^9, 3.923985239135541*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"483ba795-5926-4a6c-a883-5bf20e71dbd9"],

Cell[BoxData[
 RowBox[{
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["\[CapitalPi]1", "_"], StandardForm], StandardForm,
             Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["M",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["\[CapitalPi]1", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"a\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"a\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{{3.892266519752754*^9, 3.892266524756283*^9}, 
   3.8922716714766197`*^9, 3.89227269253916*^9, {3.892281391952818*^9, 
   3.8922813948953247`*^9}, 3.892281620232709*^9, {3.892283934172979*^9, 
   3.892283955128083*^9}, {3.89228400222869*^9, 3.892284018188587*^9}, {
   3.892284076297999*^9, 3.89228409011101*^9}, {3.892284123284992*^9, 
   3.8922841498972387`*^9}, 3.89228422100785*^9, 3.89228425347503*^9, 
   3.893308191090876*^9, 3.893311106068747*^9, 3.893318287564564*^9, 
   3.893321187253585*^9, 3.893484899784954*^9, 3.894349833151227*^9, 
   3.897115059305067*^9, 3.8971205615794773`*^9, 3.923985239518016*^9},
 CellLabel->
  "Out[11]//NiceForm=",ExpressionUUID->"e85c5ec7-e333-419e-8b15-d06be95fca2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "manually", " ", "add", " ", "the", " ", "interactions"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Lextra", "=", 
     RowBox[{
      RowBox[{"FreeLag", "[", "\[CapitalPi]1", "]"}], "+", 
      RowBox[{"PlusHc", "[", 
       RowBox[{
        RowBox[{"Y\[CapitalPi]1", "[", 
         RowBox[{"fl1", ",", "fl2"}], "]"}], 
        RowBox[{"Bar", "@", 
         RowBox[{"\[CapitalPi]1", "[", 
          RowBox[{"cc", ",", "jj"}], "]"}]}], 
        RowBox[{"CG", "[", 
         RowBox[{
          RowBox[{"eps", "[", "SU2L", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Index", "[", 
             RowBox[{"jj", ",", 
              RowBox[{"SU2L", "[", "fund", "]"}]}], "]"}], ",", 
            RowBox[{"Index", "[", 
             RowBox[{"ii", ",", 
              RowBox[{"SU2L", "[", "fund", "]"}]}], "]"}]}], "}"}]}], "]"}], 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"ii", ",", "fl1"}], "]"}]}], "**", 
         RowBox[{"d", "[", 
          RowBox[{"cc", ",", "fl2"}], "]"}]}]}], "]"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.891765885740779*^9, 3.8917659051053243`*^9}, {
   3.891765953449024*^9, 3.891765966566782*^9}, {3.891766159815121*^9, 
   3.89176625654081*^9}, {3.891766337980384*^9, 3.891766363829438*^9}, 
   3.8917665568572493`*^9, {3.8917665910224953`*^9, 3.89176660625053*^9}, 
   3.89176680840021*^9, {3.892266222315755*^9, 3.892266238998348*^9}, {
   3.892266324912131*^9, 3.892266328036315*^9}, {3.892266560390152*^9, 
   3.892266590660559*^9}, {3.89226664164877*^9, 3.892266651664042*^9}, {
   3.892266714144372*^9, 3.892266723093775*^9}, {3.892266758221635*^9, 
   3.892266758676574*^9}, 3.89227339691253*^9, {3.923985240888709*^9, 
   3.923985249801415*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"20e6ef98-2ed8-4e6c-b130-c6a372f0a433"],

Cell[BoxData[
 RowBox[{
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["\[CapitalPi]1", "_"], StandardForm], StandardForm,
             Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["M",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["\[CapitalPi]1", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"a\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"a\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"fl1\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"fl2\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"cc\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"cc\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"fl2\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"ii\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"fl1\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     SubscriptBox[
      TagBox[
       FormBox[
        OverscriptBox["\<\"\[CurlyEpsilon]\"\>", "_"],
        StandardForm],
       StandardForm,
       Editable->True], 
      StyleBox[
       TemplateBox[{
         TagBox[
          FormBox[
           FormBox[
            StyleBox["\"jj\"", 10, StripOnInput -> False], Matchete`NiceForm],
            Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
         TagBox[
          FormBox[
           FormBox[
            StyleBox["\"ii\"", 10, StripOnInput -> False], Matchete`NiceForm],
            Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
        "RowDefault"],
       StripOnInput->False,
       FontSize->12]],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"fl1\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"fl2\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["\[CapitalPi]1", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"cc\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"ii\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"fl1\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"cc\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"fl2\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\"\[CurlyEpsilon]\"", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"ii\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.891765895249199*^9, 3.8917659949862533`*^9, 3.8917661827767067`*^9, {
   3.891766215817616*^9, 3.891766219169261*^9}, {3.891766339770295*^9, 
   3.891766364120601*^9}, 3.891766558246108*^9, 3.891766607301222*^9, 
   3.891766809390964*^9, 3.891917102128441*^9, 3.891956930676861*^9, 
   3.892102875355731*^9, 3.892105953666429*^9, 3.892266229649465*^9, 
   3.892266317897538*^9, 3.892273398806546*^9, 3.892281400562644*^9, 
   3.892281623033813*^9, 3.892281843605065*^9, {3.892283935218237*^9, 
   3.892283956114298*^9}, {3.892284003300007*^9, 3.892284019190231*^9}, {
   3.89228407804434*^9, 3.892284091540358*^9}, {3.892284124876395*^9, 
   3.892284150697033*^9}, 3.8922842218585587`*^9, 3.892284254182412*^9, 
   3.89228433769046*^9, 3.892284422074996*^9, 3.892284495729852*^9, 
   3.893308191338047*^9, {3.893311100176952*^9, 3.893311107407405*^9}, 
   3.893318339211856*^9, 3.893321187565312*^9, 3.893484900954209*^9, 
   3.894349845187829*^9, 3.897115060481525*^9, 3.897120561990844*^9, 
   3.9239852502106037`*^9},
 CellLabel->
  "Out[13]//NiceForm=",ExpressionUUID->"79d48a1a-c19a-4334-ba0a-6c18b3db6a98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "full", " ", "Lagrangian", " ", "is", " ", "the", " ", "SM"}],
     " ", "+", " ", 
    RowBox[{"the", " ", "new", " ", "terms"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LUV", "=", 
     RowBox[{"LSM", "+", "Lextra"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}], "\[IndentingNewLine]", 
   RowBox[{"CheckLagrangian", "[", "%%", 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"DetailedOutput", "->", "True"}]}], "*)"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.892268105703016*^9, 3.8922681967980814`*^9}, 
   3.892268433121398*^9, {3.892268551057506*^9, 3.892268586468714*^9}, {
   3.8922686977167997`*^9, 3.892268701572044*^9}, {3.89226877803428*^9, 
   3.8922688062619042`*^9}, {3.892271685529538*^9, 3.892271689881298*^9}, {
   3.892271731860997*^9, 3.892271733323517*^9}, {3.892271813469988*^9, 
   3.8922718471284018`*^9}, {3.892271956859089*^9, 3.892271957876357*^9}, {
   3.892272094203786*^9, 3.892272108823771*^9}, {3.892272737483429*^9, 
   3.8922727770617228`*^9}, {3.892272839292675*^9, 3.8922728410365353`*^9}, {
   3.89227288610366*^9, 3.892272912629546*^9}, {3.89227313960153*^9, 
   3.892273143831901*^9}, {3.892273191247744*^9, 3.8922731967674313`*^9}, {
   3.8922732277030373`*^9, 3.892273251177444*^9}, {3.892273316771514*^9, 
   3.892273344393625*^9}, {3.892273419013565*^9, 3.892273444597083*^9}, {
   3.892281435099661*^9, 3.892281456841977*^9}, 3.893318374838675*^9, {
   3.923985254026441*^9, 3.9239852633205748`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"252eaeaf-b65a-463f-b060-893f97ded7e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      FractionBox["1", "4"],
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["B", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm], "2"]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["G", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"A\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     FractionBox["1", "4"],
     StandardForm], 
    SuperscriptBox[
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["W", StandardForm], StandardForm, Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"I\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], "2"]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["H", "_"], StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["H", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["mH",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     FormBox[
      TagBox[
       FormBox[
        TemplateBox[{
          SubscriptBox["D", 
           StyleBox[
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
            False]], 
          SubscriptBox[
           TagBox[
            FormBox[
             OverscriptBox["\[CapitalPi]1", "_"], StandardForm], StandardForm,
             Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]]},
         "RowDefault"],
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TagBox[
      FormBox[
       TemplateBox[{
         SubscriptBox["D", 
          StyleBox[
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
           False]], 
         TemplateBox[{
           TagBox[
            FormBox["\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
            True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"],
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    SuperscriptBox[
     FormBox[
      TagBox[
       FormBox["M",
        StandardForm],
       StandardForm,
       Editable->True],
      Matchete`NiceForm], 
     FormBox["2",
      StandardForm]], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["\[CapitalPi]1", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"a\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"a\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["e", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            StyleBox[
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"p\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
             12, StripOnInput -> False]},
           "Superscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["e", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["q", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["q", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox["\[ImaginaryI]",
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["u", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         RowBox[{
          FormBox[
           SubscriptBox[
            FormBox["\[Gamma]",
             StandardForm], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\<\"\[Mu]\"\>",
                StripOnInput->False,
                FontSize->10],
               Matchete`NiceForm],
              Matchete`NiceForm],
             Format[#, Matchete`NiceForm]& ]],
           Matchete`NiceForm], 
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm]}],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["u", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TagBox[
      FormBox["\[Lambda]h",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["H", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"i\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["H", StandardForm], StandardForm, Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"j\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"fl1\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"fl2\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"cc\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"cc\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"fl2\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"ii\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"fl1\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     SubscriptBox[
      TagBox[
       FormBox[
        OverscriptBox["\<\"\[CurlyEpsilon]\"\>", "_"],
        StandardForm],
       StandardForm,
       Editable->True], 
      StyleBox[
       TemplateBox[{
         TagBox[
          FormBox[
           FormBox[
            StyleBox["\"jj\"", 10, StripOnInput -> False], Matchete`NiceForm],
            Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
         TagBox[
          FormBox[
           FormBox[
            StyleBox["\"ii\"", 10, StripOnInput -> False], Matchete`NiceForm],
            Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]},
        "RowDefault"],
       StripOnInput->False,
       FontSize->12]],
     Matchete`NiceForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"fl1\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"fl2\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     FormBox[
      SubscriptBox[
       TagBox[
        FormBox[
         OverscriptBox["\[CapitalPi]1", "_"],
         StandardForm],
        StandardForm,
        Editable->True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"cc\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]},
         "RowDefault"],
        StripOnInput->False,
        FontSize->12]],
      Matchete`NiceForm],
     Matchete`NiceForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"ii\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"fl1\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"cc\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"fl2\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["\"\[CurlyEpsilon]\"", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"jj\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"ii\"", 10, StripOnInput -> False], 
             Matchete`NiceForm], Matchete`NiceForm], 
           Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
        StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{{3.892268112915843*^9, 3.892268141728744*^9}, {
   3.892268178240771*^9, 3.892268197145433*^9}, 3.892268570509941*^9, {
   3.892268798821602*^9, 3.89226880667675*^9}, {3.892271682796964*^9, 
   3.892271690205818*^9}, 3.892271734160822*^9, 3.892271815273542*^9, 
   3.892271847610348*^9, 3.892271958882334*^9, {3.892272098261713*^9, 
   3.892272110407819*^9}, 3.892272740040882*^9, {3.892272882658905*^9, 
   3.892272913595823*^9}, 3.892273144294245*^9, {3.892273186622509*^9, 
   3.892273197222281*^9}, {3.892273235582321*^9, 3.892273251571103*^9}, {
   3.892273322316889*^9, 3.892273345030764*^9}, {3.892273420131233*^9, 
   3.8922734451948543`*^9}, {3.8922814159854527`*^9, 3.892281457476952*^9}, 
   3.892281625255375*^9, 3.892281845923411*^9, {3.892283937969859*^9, 
   3.892283958737475*^9}, {3.892284007961256*^9, 3.8922840223646173`*^9}, {
   3.892284080864874*^9, 3.89228409454183*^9}, 3.892284154108876*^9, 
   3.89228425682773*^9, 3.892284341739167*^9, 3.892284426817671*^9, 
   3.89228449870505*^9, 3.89330819502249*^9, {3.8933183627536297`*^9, 
   3.893318375531852*^9}, 3.893321187760922*^9, 3.893484901892192*^9, 
   3.894349847460306*^9, 3.897115061759427*^9, 3.897120614288979*^9, 
   3.92398526431568*^9},
 CellLabel->
  "Out[15]//NiceForm=",ExpressionUUID->"f555c1ce-661b-4e5c-8a07-f20f57d740e1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.892268112915843*^9, 3.892268141728744*^9}, {
   3.892268178240771*^9, 3.892268197145433*^9}, 3.892268570509941*^9, {
   3.892268798821602*^9, 3.89226880667675*^9}, {3.892271682796964*^9, 
   3.892271690205818*^9}, 3.892271734160822*^9, 3.892271815273542*^9, 
   3.892271847610348*^9, 3.892271958882334*^9, {3.892272098261713*^9, 
   3.892272110407819*^9}, 3.892272740040882*^9, {3.892272882658905*^9, 
   3.892272913595823*^9}, 3.892273144294245*^9, {3.892273186622509*^9, 
   3.892273197222281*^9}, {3.892273235582321*^9, 3.892273251571103*^9}, {
   3.892273322316889*^9, 3.892273345030764*^9}, {3.892273420131233*^9, 
   3.8922734451948543`*^9}, {3.8922814159854527`*^9, 3.892281457476952*^9}, 
   3.892281625255375*^9, 3.892281845923411*^9, {3.892283937969859*^9, 
   3.892283958737475*^9}, {3.892284007961256*^9, 3.8922840223646173`*^9}, {
   3.892284080864874*^9, 3.89228409454183*^9}, 3.892284154108876*^9, 
   3.89228425682773*^9, 3.892284341739167*^9, 3.892284426817671*^9, 
   3.89228449870505*^9, 3.89330819502249*^9, {3.8933183627536297`*^9, 
   3.893318375531852*^9}, 3.893321187760922*^9, 3.893484901892192*^9, 
   3.894349847460306*^9, 3.897115061759427*^9, 3.897120614288979*^9, 
   3.92398526440705*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"041ef367-b556-436a-8c46-2d80cf2d660a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Matching", " ", "to", " ", "D6"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"LEFT6", "=", 
     RowBox[{"Match", "[", 
      RowBox[{"LUV", ",", 
       RowBox[{"LoopOrder", "->", "0"}], ",", 
       RowBox[{"EFTOrder", "->", "6"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "-", "LSM"}], ")"}], "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.891766633509411*^9, 3.891766664229727*^9}, 
   3.891766705817547*^9, {3.923985274203557*^9, 3.923985278096189*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"0f13581f-36aa-426c-808a-f750abe57d44"],

Cell[BoxData[
 RowBox[{
  FormBox[
   TemplateBox[{
     TagBox[
      FormBox[
       OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
      Editable -> True], 
     StyleBox[
      TemplateBox[{
        TagBox[
         FormBox[
          FormBox[
           StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm], 
          Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
        TagBox[
         FormBox[
          FormBox[
           StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm], 
          Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, "RowDefault"],
       FontSize -> 12, StripOnInput -> False]},
    "Superscript"],
   Matchete`NiceForm], 
  FormBox[
   TemplateBox[{
     TagBox[
      FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
      True], 
     StyleBox[
      TemplateBox[{
        TagBox[
         FormBox[
          FormBox[
           StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm], 
          Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
        TagBox[
         FormBox[
          FormBox[
           StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm], 
          Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, "RowDefault"],
       FontSize -> 12, StripOnInput -> False]},
    "Superscript"],
   Matchete`NiceForm], 
  FractionBox[
   FormBox["1",
    StandardForm], 
   SuperscriptBox[
    FormBox[
     TagBox[
      FormBox["M",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox["2",
     StandardForm]]], 
  FormBox[
   StyleBox[
    RowBox[{"(", 
     RowBox[{
      FormBox[
       FormBox[
        TemplateBox[{
          TagBox[
           FormBox[
            OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
           True], 
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"a\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"r\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
         "Subsuperscript"],
        Matchete`NiceForm],
       Matchete`NiceForm], "\[CenterDot]", 
      FormBox[
       FormBox[
        SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
        Matchete`NiceForm],
       StandardForm], "\[CenterDot]", 
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["l", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"i\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"p\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm]}], ")"}],
    SpanSymmetric->False],
   StandardForm], 
  FormBox[
   StyleBox[
    RowBox[{"(", 
     RowBox[{
      FormBox[
       FormBox[
        TemplateBox[{
          TagBox[
           FormBox[
            OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
           True], 
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"i\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"s\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
         "Subsuperscript"],
        Matchete`NiceForm],
       Matchete`NiceForm], "\[CenterDot]", 
      FormBox[
       FormBox[
        SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
        Matchete`NiceForm],
       StandardForm], "\[CenterDot]", 
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["d", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"a\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"t\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm]}], ")"}],
    SpanSymmetric->False],
   StandardForm]}]], "Output",
 CellChangeTimes->{{3.891766627598599*^9, 3.891766665872746*^9}, 
   3.89176670663065*^9, 3.8917668169969893`*^9, 3.891917117538837*^9, 
   3.891956937023839*^9, 3.892102884046725*^9, 3.892105957687759*^9, 
   3.892273462327494*^9, 3.892281469862475*^9, 3.892281636761815*^9, 
   3.892284503690583*^9, 3.893308200350111*^9, 3.893318379201126*^9, 
   3.8933211890459146`*^9, 3.893484904701599*^9, 3.894349853418203*^9, {
   3.8971150660153093`*^9, 3.897115081137691*^9}, 3.897120402657645*^9, 
   3.89712061702601*^9, {3.9239852687676363`*^9, 3.923985279097596*^9}},
 CellLabel->
  "Out[20]//NiceForm=",ExpressionUUID->"84a944b8-7a10-4cfc-a20d-48673e8a7b6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Drop", " ", "the", " ", "SM", " ", "terms"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GreensSimplify", "[", 
     RowBox[{"LEFT6", "-", "LSM"}], "]"}], "//", "NiceForm"}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.891956936692745*^9, 3.8919569572415543`*^9}, {
  3.923985281536969*^9, 3.9239852880968847`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"feab5bee-f0af-4d64-b32d-4b442ee62056"],

Cell[BoxData["\<\"Start 5/6, 13:54\"\>"], "Print",
 CellChangeTimes->{3.891956959156571*^9, 3.8921028858378468`*^9, 
  3.892105959796775*^9, 3.892273467708604*^9, 3.892281474969761*^9, 
  3.892281645464151*^9, 3.892284506674172*^9, 3.893308205991774*^9, 
  3.893318386125671*^9, 3.893321189234108*^9, 3.893484906679915*^9, 
  3.894349855895375*^9, 3.897115082652689*^9, 3.89712040400911*^9, 
  3.897120617323811*^9, 3.923985288491547*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"15950cb5-8c7e-4333-9c8b-babaaaede586"],

Cell[BoxData[
 RowBox[{
  FormBox[
   TemplateBox[{
     TagBox[
      FormBox[
       OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
      Editable -> True], 
     StyleBox[
      TemplateBox[{
        TagBox[
         FormBox[
          FormBox[
           StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm], 
          Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
        TagBox[
         FormBox[
          FormBox[
           StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm], 
          Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, "RowDefault"],
       FontSize -> 12, StripOnInput -> False]},
    "Superscript"],
   Matchete`NiceForm], 
  FormBox[
   TemplateBox[{
     TagBox[
      FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
      True], 
     StyleBox[
      TemplateBox[{
        TagBox[
         FormBox[
          FormBox[
           StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm], 
          Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
        TagBox[
         FormBox[
          FormBox[
           StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm], 
          Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, "RowDefault"],
       FontSize -> 12, StripOnInput -> False]},
    "Superscript"],
   Matchete`NiceForm], 
  FractionBox[
   FormBox["1",
    StandardForm], 
   SuperscriptBox[
    FormBox[
     TagBox[
      FormBox["M",
       StandardForm],
      StandardForm,
      Editable->True],
     Matchete`NiceForm], 
    FormBox["2",
     StandardForm]]], 
  FormBox[
   StyleBox[
    RowBox[{"(", 
     RowBox[{
      FormBox[
       FormBox[
        TemplateBox[{
          TagBox[
           FormBox[
            OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
           True], 
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"a\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"s\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
         "Subsuperscript"],
        Matchete`NiceForm],
       Matchete`NiceForm], "\[CenterDot]", 
      FormBox[
       FormBox[
        SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
        Matchete`NiceForm],
       StandardForm], "\[CenterDot]", 
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["l", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"i\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"r\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm]}], ")"}],
    SpanSymmetric->False],
   StandardForm], 
  FormBox[
   StyleBox[
    RowBox[{"(", 
     RowBox[{
      FormBox[
       FormBox[
        TemplateBox[{
          TagBox[
           FormBox[
            OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
           True], 
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"i\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"t\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
         "Subsuperscript"],
        Matchete`NiceForm],
       Matchete`NiceForm], "\[CenterDot]", 
      FormBox[
       FormBox[
        SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
        Matchete`NiceForm],
       StandardForm], "\[CenterDot]", 
      FormBox[
       TemplateBox[{
         TagBox[
          FormBox["d", StandardForm], StandardForm, Editable -> True], 
         StyleBox[
          TemplateBox[{
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"a\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ], 
            TagBox[
             FormBox[
              FormBox[
               StyleBox["\"p\"", 10, StripOnInput -> False], 
               Matchete`NiceForm], Matchete`NiceForm], 
             Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
          StripOnInput -> False]},
        "Superscript"],
       Matchete`NiceForm]}], ")"}],
    SpanSymmetric->False],
   StandardForm]}]], "Output",
 CellChangeTimes->{3.891956959266103*^9, 3.8921028859199123`*^9, 
  3.8921059598749027`*^9, 3.8922734678054323`*^9, 3.892281474983314*^9, 
  3.892281645476325*^9, 3.892284506741339*^9, 3.893308206001117*^9, 
  3.893318386305094*^9, 3.893321189241231*^9, 3.893484906872637*^9, 
  3.894349856085814*^9, 3.897115082712343*^9, 3.897120404071193*^9, 
  3.897120617354391*^9, 3.923985288518362*^9},
 CellLabel->
  "Out[22]//NiceForm=",ExpressionUUID->"40a99b3d-76bd-44c7-89c0-7836cc2c7805"],

Cell[BoxData["\<\"Finished in: 0.000260183 minutes, at: 5/6, 13:54\"\>"], \
"Print",
 CellChangeTimes->{3.891956959156571*^9, 3.8921028858378468`*^9, 
  3.892105959796775*^9, 3.892273467708604*^9, 3.892281474969761*^9, 
  3.892281645464151*^9, 3.892284506674172*^9, 3.893308205991774*^9, 
  3.893318386125671*^9, 3.893321189234108*^9, 3.893484906679915*^9, 
  3.894349855895375*^9, 3.897115082652689*^9, 3.89712040400911*^9, 
  3.897120617323811*^9, 3.92398528852168*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ad2c648a-c346-450f-a406-88b3bb884312"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D8", " ", "terms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LEFT8", "=", 
     RowBox[{"Match", "[", 
      RowBox[{"LUV", ",", 
       RowBox[{"LoopOrder", "->", "0"}], ",", 
       RowBox[{"EFTOrder", "->", "8"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "-", "LEFT6"}], ")"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}]}]}]], "Input",
 CellChangeTimes->{{3.891766710684453*^9, 3.891766717396481*^9}, {
   3.892284607366076*^9, 3.892284623382956*^9}, {3.892284657622871*^9, 
   3.892284668758123*^9}, {3.892284700451572*^9, 3.892284716855958*^9}, {
   3.892284776791169*^9, 3.8922847773040237`*^9}, {3.8933184274453077`*^9, 
   3.893318430226161*^9}, 3.893318526539707*^9, {3.923985292049347*^9, 
   3.923985296520042*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"fb8db954-ed39-4b65-b248-7be8562f792a"],

Cell[BoxData[
 RowBox[{
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "+", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["4",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.8917667226875978`*^9, 3.89176682370617*^9, 3.891917143173133*^9, 
   3.891956992552498*^9, 3.892105968139515*^9, 3.892273476932879*^9, 
   3.8922814786136723`*^9, 3.8922816489736843`*^9, 3.892284510197797*^9, {
   3.892284610901903*^9, 3.892284623772715*^9}, 3.892284676705348*^9, 
   3.8922847171934643`*^9, 3.892284779147386*^9, 3.893308210498567*^9, 
   3.893318388942216*^9, 3.893318433326423*^9, 3.893318527126204*^9, 
   3.893321192105241*^9, 3.8934849105669394`*^9, 3.8971151796271353`*^9, 
   3.897120407452082*^9, 3.8971206186980968`*^9, 3.9239852975065317`*^9},
 CellLabel->
  "Out[26]//NiceForm=",ExpressionUUID->"6093b3aa-783d-48b9-a484-99e0382bfe16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D10", " ", "terms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LEFT10", "=", 
     RowBox[{"Match", "[", 
      RowBox[{"LUV", ",", 
       RowBox[{"LoopOrder", "->", "0"}], ",", 
       RowBox[{"EFTOrder", "->", "10"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "-", "LEFT8"}], ")"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "//", "NiceForm"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.892274082297385*^9, 3.892274121491757*^9}, {
   3.892281374882946*^9, 3.892281375115232*^9}, {3.892284849515349*^9, 
   3.892284855224317*^9}, 3.893308352568165*^9, {3.893318578186912*^9, 
   3.893318582688376*^9}, {3.9239853011132727`*^9, 3.9239853097597713`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"80b3d3b8-48d9-481d-a5b4-c797ddf65936"],

Cell[BoxData["\<\"Start 5/6, 13:55\"\>"], "Print",
 CellChangeTimes->{3.893318583140306*^9, 3.89348493881063*^9, 
  3.897115539825943*^9, 3.8971204139190283`*^9, 3.8971206200452747`*^9, 
  3.92398531046828*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"1c2d46d0-dc2a-456e-8937-09d27c03f2d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FormBox[
    RowBox[{
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox[
          OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
         Editable -> True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"p\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"r\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FormBox[
      TemplateBox[{
        TagBox[
         FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
         True], 
        StyleBox[
         TemplateBox[{
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"s\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ], 
           TagBox[
            FormBox[
             FormBox[
              StyleBox["\"t\"", 10, StripOnInput -> False], 
              Matchete`NiceForm], Matchete`NiceForm], 
            Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 12, 
         StripOnInput -> False]},
       "Superscript"],
      Matchete`NiceForm], 
     FractionBox[
      FormBox["1",
       StandardForm], 
      SuperscriptBox[
       FormBox[
        TagBox[
         FormBox["M",
          StandardForm],
         StandardForm,
         Editable->True],
        Matchete`NiceForm], 
       FormBox["6",
        StandardForm]]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox[
           TemplateBox[{
             TagBox[
              FormBox[
               OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
              True], 
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"a\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"r\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
            "Subsuperscript"],
           Matchete`NiceForm],
          Matchete`NiceForm], "\[CenterDot]", 
         FormBox[
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
           Matchete`NiceForm],
          StandardForm], "\[CenterDot]", 
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox["l", StandardForm], StandardForm, Editable -> True], 
                
                StyleBox[
                 TemplateBox[{
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ], 
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                 12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
               SuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         FormBox[
          FormBox[
           TemplateBox[{
             TagBox[
              FormBox[
               OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
              True], 
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"i\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
             TemplateBox[{
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"s\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
            "Subsuperscript"],
           Matchete`NiceForm],
          Matchete`NiceForm], "\[CenterDot]", 
         FormBox[
          FormBox[
           SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
           Matchete`NiceForm],
          StandardForm], "\[CenterDot]", 
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox["d", StandardForm], StandardForm, Editable -> True], 
                
                StyleBox[
                 TemplateBox[{
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ], 
                   TagBox[
                    FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                    Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                 12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
               SuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}],
    StandardForm]}], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["l", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"s\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> T\
rue], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["4",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Nu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SuperscriptBox["D", "2"], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox["2",
     StandardForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["d", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"t\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TemplateBox[{
            TagBox[
             FormBox[
              OverscriptBox["d", "_"], StandardForm], StandardForm, Editable -> 
             True], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"r\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"]},
           "Subsuperscript"],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TagBox[
          FormBox[
           TemplateBox[{
             SubscriptBox["D", 
              StyleBox[
               TagBox[
                FormBox[
                 FormBox[
                  StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                  Matchete`NiceForm], Matchete`NiceForm], 
                Format[#, Matchete`NiceForm]& ], FontSize -> 12, StripOnInput -> 
               False]], 
             TemplateBox[{
               TagBox[
                FormBox["l", StandardForm], StandardForm, Editable -> True], 
               StyleBox[
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ], 
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"p\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
                12, StripOnInput -> False]}, "Superscript", SyntaxForm -> 
              SuperscriptBox]},
            "RowDefault"],
           StandardForm],
          StandardForm,
          Editable->True],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm], "-", 
  FormBox[
   RowBox[{
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox[
         OverscriptBox["Y\[CapitalPi]1", "_"], StandardForm], StandardForm, 
        Editable -> True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"p\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"r\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FormBox[
     TemplateBox[{
       TagBox[
        FormBox["Y\[CapitalPi]1", StandardForm], StandardForm, Editable -> 
        True], 
       StyleBox[
        TemplateBox[{
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"s\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ], 
          TagBox[
           FormBox[
            FormBox[
             StyleBox["\"t\"", 10, StripOnInput -> False], Matchete`NiceForm],
             Matchete`NiceForm], Format[#, Matchete`NiceForm]& ]}, 
         "RowDefault"], FontSize -> 12, StripOnInput -> False]},
      "Superscript"],
     Matchete`NiceForm], 
    FractionBox[
     FormBox["1",
      StandardForm], 
     SuperscriptBox[
      FormBox[
       TagBox[
        FormBox["M",
         StandardForm],
        StandardForm,
        Editable->True],
       Matchete`NiceForm], 
      FormBox["6",
       StandardForm]]], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["d", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"a\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"r\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"L\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["l", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"i\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"p\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm], 
    FormBox[
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        FormBox[
         FormBox[
          TagBox[
           FormBox[
            TemplateBox[{
              SubscriptBox["D", 
               StyleBox[
                TagBox[
                 FormBox[
                  FormBox[
                   StyleBox["\"\[Mu]\"", 10, StripOnInput -> False], 
                   Matchete`NiceForm], Matchete`NiceForm], 
                 Format[#, Matchete`NiceForm]& ], FontSize -> 12, 
                StripOnInput -> False]], 
              SuperscriptBox["D", "2"], 
              TemplateBox[{
                TagBox[
                 FormBox[
                  OverscriptBox["l", "_"], StandardForm], StandardForm, 
                 Editable -> True], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"i\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"], 
                TemplateBox[{
                  TagBox[
                   FormBox[
                    FormBox[
                    StyleBox["\"s\"", 10, StripOnInput -> False], 
                    Matchete`NiceForm], Matchete`NiceForm], 
                   Format[#, Matchete`NiceForm]& ]}, "RowDefault"]}, 
               "Subsuperscript", SyntaxForm -> SubsuperscriptBox]},
             "RowDefault"],
            StandardForm],
           StandardForm,
           Editable->True],
          Matchete`NiceForm],
         Matchete`NiceForm], "\[CenterDot]", 
        FormBox[
         FormBox[
          SubscriptBox["\<\"P\"\>", "\<\"R\"\>"],
          Matchete`NiceForm],
         StandardForm], "\[CenterDot]", 
        FormBox[
         TemplateBox[{
           TagBox[
            FormBox["d", StandardForm], StandardForm, Editable -> True], 
           StyleBox[
            TemplateBox[{
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"a\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ], 
              TagBox[
               FormBox[
                FormBox[
                 StyleBox["\"t\"", 10, StripOnInput -> False], 
                 Matchete`NiceForm], Matchete`NiceForm], 
               Format[#, Matchete`NiceForm]& ]}, "RowDefault"], FontSize -> 
            12, StripOnInput -> False]},
          "Superscript"],
         Matchete`NiceForm]}], ")"}],
      SpanSymmetric->False],
     StandardForm]}],
   StandardForm]}]], "Output",
 CellChangeTimes->{
  3.892274089110818*^9, 3.892274122097358*^9, {3.892284837115525*^9, 
   3.892284855743723*^9}, 3.893308237015145*^9, 3.893308353779788*^9, 
   3.893318584319694*^9, 3.89348493999748*^9, 3.897115540210553*^9, 
   3.897120414185258*^9, 3.897120621303873*^9, 3.9239853107132*^9},
 CellLabel->
  "Out[30]//NiceForm=",ExpressionUUID->"221e11ab-28d3-4819-ae98-4af8b64db4e1"],

Cell[BoxData["\<\"Finished in: 0.00427077 minutes, at: 5/6, 13:55\"\>"], \
"Print",
 CellChangeTimes->{3.893318583140306*^9, 3.89348493881063*^9, 
  3.897115539825943*^9, 3.8971204139190283`*^9, 3.8971206200452747`*^9, 
  3.923985310777986*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"4abd4708-430c-44c5-a921-e6a60e63742a"]
}, Open  ]]
},
Evaluator->"2",
WindowSize->{750, 759},
WindowMargins->{{Automatic, 368}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"aa5beed5-60d2-4af3-805f-2138f44f608c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 197, 3, 41, "Input",ExpressionUUID->"6fa064ff-ccd1-4bcd-b030-3bad5c15bbc9"],
Cell[758, 25, 485, 11, 63, "Input",ExpressionUUID->"3860033f-fc01-4f2e-8ad7-669530391a4d"],
Cell[1246, 38, 8124, 129, 54, InheritFromParent,ExpressionUUID->"91cc80bd-83ba-4447-a52c-646b317d1850"],
Cell[9373, 169, 1956, 36, 85, "Print",ExpressionUUID->"79911a70-2f59-4fb7-a47b-d66165914167"],
Cell[11332, 207, 3629, 95, 273, "Input",ExpressionUUID->"15f2cdb1-441d-40f9-8067-7bcb1b2e45c7"],
Cell[CellGroupData[{
Cell[14986, 306, 1268, 30, 147, "Input",ExpressionUUID->"9ca350ef-12dc-4d73-9ff0-701d2befade7"],
Cell[16257, 338, 25053, 764, 119, "Output",ExpressionUUID->"745f34d4-57a9-4f79-8f87-fadb65bbc867"]
}, Open  ]],
Cell[41325, 1105, 1873, 40, 105, "Input",ExpressionUUID->"56d82cb2-cbcd-428a-b5e2-444e5de4d608"],
Cell[43201, 1147, 1025, 21, 84, "Input",ExpressionUUID->"ff1b322a-c94c-4e17-b6b8-a5b5647b0c9c"],
Cell[CellGroupData[{
Cell[44251, 1172, 614, 14, 84, "Input",ExpressionUUID->"483ba795-5926-4a6c-a883-5bf20e71dbd9"],
Cell[44868, 1188, 5179, 152, 58, "Output",ExpressionUUID->"e85c5ec7-e333-419e-8b15-d06be95fca2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50084, 1345, 2022, 47, 168, "Input",ExpressionUUID->"20e6ef98-2ed8-4e6c-b130-c6a372f0a433"],
Cell[52109, 1394, 14063, 418, 83, "Output",ExpressionUUID->"79d48a1a-c19a-4334-ba0a-6c18b3db6a98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66209, 1817, 1677, 33, 105, "Input",ExpressionUUID->"252eaeaf-b65a-463f-b060-893f97ded7e4"],
Cell[67889, 1852, 38746, 1174, 144, "Output",ExpressionUUID->"f555c1ce-661b-4e5c-8a07-f20f57d740e1"],
Cell[106638, 3028, 1352, 19, 41, "Output",ExpressionUUID->"041ef367-b556-436a-8c46-2d80cf2d660a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108027, 3052, 685, 18, 84, "Input",ExpressionUUID->"0f13581f-36aa-426c-808a-f750abe57d44"],
Cell[108715, 3072, 5953, 177, 72, "Output",ExpressionUUID->"84a944b8-7a10-4cfc-a20d-48673e8a7b6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114705, 3254, 553, 12, 105, "Input",ExpressionUUID->"feab5bee-f0af-4d64-b32d-4b442ee62056"],
Cell[115261, 3268, 543, 9, 24, "Print",ExpressionUUID->"15950cb5-8c7e-4333-9c8b-babaaaede586"],
Cell[115807, 3279, 5780, 175, 72, "Output",ExpressionUUID->"40a99b3d-76bd-44c7-89c0-7836cc2c7805"],
Cell[121590, 3456, 576, 10, 24, "Print",ExpressionUUID->"ad2c648a-c346-450f-a406-88b3bb884312"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122203, 3471, 967, 22, 105, "Input",ExpressionUUID->"fb8db954-ed39-4b65-b248-7be8562f792a"],
Cell[123173, 3495, 28450, 816, 188, "Output",ExpressionUUID->"6093b3aa-783d-48b9-a484-99e0382bfe16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151660, 4316, 951, 21, 147, "Input",ExpressionUUID->"80b3d3b8-48d9-481d-a5b4-c797ddf65936"],
Cell[152614, 4339, 315, 6, 24, "Print",ExpressionUUID->"1c2d46d0-dc2a-456e-8937-09d27c03f2d9"],
Cell[152932, 4347, 240888, 6946, 1352, "Output",ExpressionUUID->"221e11ab-28d3-4819-ae98-4af8b64db4e1"],
Cell[393823, 11295, 349, 7, 24, "Print",ExpressionUUID->"4abd4708-430c-44c5-a921-e6a60e63742a"]
}, Open  ]]
}
]
*)


